Efficient on-shell matching

We propose an efficient method to perform on-shell matching calculations in effective field theories. The standard off-shell approach to matching requires the use of a Green's basis that includes redundant and evanescent operators. The reduction of such a basis to a physical one is often highly non-trivial, difficult to automate and error prone. Our proposal is based on a numerical solution of the corresponding on-shell matching equations, which automatically implements in a trivial way the delicate cancellation between the non-local terms in the full theory and those in the effective one. The use of rational on-shell kinematics ensures an exact analytic solution despite the numerical procedure. In this way we only need a physical basis to perform the matching. Our procedure can be used to reduce any Green's basis to an arbitrary physical one, or to translate between physical bases; to renormalize arbitrary effective Lagrangians, directly in terms of a physical basis; and to perform finite matching, including evanescent contributions, as we discuss with explicit examples.

==> anc/scalar_dim8_reduction/feynrules_model/model.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[      8996,        187]
NotebookOptionsPosition[      7813,        164]
NotebookOutlinePosition[      8284,        181]
CellTagsIndexPosition[      8241,        178]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$FeynRulesPath", "=", 
   RowBox[{"SetDirectory", "[", "\"\</the/path/of/feynrules\>\"", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.4126590568924417`*^9, 3.412659075768538*^9}, {
   3.423416384793591*^9, 3.423416395796236*^9}, {3.4234174151520243`*^9, 
   3.423417420076274*^9}, {3.795956786450396*^9, 3.7959568053505793`*^9}, {
   3.800187585439142*^9, 3.800187586527087*^9}, {3.808469145142695*^9, 
   3.808469145721537*^9}, {3.819371345695999*^9, 3.819371346023816*^9}, {
   3.840784806868466*^9, 3.840784807478402*^9}, {3.843129612241124*^9, 
   3.8431296135730953`*^9}, {3.843189734378132*^9, 3.843189736191764*^9}, {
   3.843399092361181*^9, 3.843399093410787*^9}, {3.851412856327737*^9, 
   3.851412867101316*^9}, {3.8528731979566293`*^9, 3.852873199186145*^9}, {
   3.856492227858668*^9, 3.856492228253375*^9}, 3.882864018551738*^9, {
   3.905837327378216*^9, 3.905837328024094*^9}, {3.907140093478805*^9, 
   3.9071401040240088`*^9}, {3.915253813764779*^9, 3.915253814589221*^9}, {
   3.915283346431817*^9, 3.915283347672278*^9}, {3.941007004894627*^9, 
   3.941007008888915*^9}, {3.941007072040077*^9, 3.941007075740664*^9}, 
   3.941007106090743*^9, {3.9410075154158897`*^9, 
   3.941007552287846*^9}},ExpressionUUID->"1aaeddad-2cfe-4ea5-8387-\
00909400e861"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "FeynRules`"}], ";"}]], "Input",
 CellChangeTimes->{{3.405055838984818*^9, 3.405055920344975*^9}, {
   3.412659080315321*^9, 3.412659086386956*^9}, {3.4137155382623596`*^9, 
   3.413715538937907*^9}, 3.7959569327787743`*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"c8e2a3a3-e0c4-4bd5-99d2-f7e35b68c699"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</the/path/of/model_scalar.fr\>\"", "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.556421551289314*^9, 3.556421554407504*^9}, {
   3.7959568112644253`*^9, 3.795956823553342*^9}, 3.796219353052506*^9, 
   3.796298283980077*^9, {3.8001875930733213`*^9, 3.800187599431842*^9}, {
   3.8003482618335648`*^9, 3.800348265145941*^9}, {3.808469157431694*^9, 
   3.808469158053863*^9}, {3.819371350978271*^9, 3.8193713560504293`*^9}, {
   3.820815710303705*^9, 3.8208157109759893`*^9}, {3.821511322055977*^9, 
   3.821511322277772*^9}, {3.8231497031267548`*^9, 3.823149723781753*^9}, {
   3.828169218832301*^9, 3.828169220293495*^9}, {3.829885457003645*^9, 
   3.829885457379048*^9}, {3.840531548869487*^9, 3.840531549008352*^9}, {
   3.841982708519142*^9, 3.841982709205438*^9}, {3.852873212882862*^9, 
   3.852873214121844*^9}, {3.856492233627762*^9, 3.856492233973269*^9}, 
   3.882864028149845*^9, {3.8828643055677834`*^9, 3.882864307252936*^9}, {
   3.905336489640701*^9, 3.905336491333455*^9}, {3.907140109345783*^9, 
   3.907140112785781*^9}, {3.9071403574546213`*^9, 3.9071403951061287`*^9}, 
   3.90903888919692*^9, 3.9097222264387827`*^9, 3.9152538399010463`*^9, {
   3.9152837252716413`*^9, 3.915283755391348*^9}, {3.917357285230784*^9, 
   3.917357287268038*^9}, 3.941007151013234*^9, 
   3.941007537909745*^9},ExpressionUUID->"3e2b4ddd-d9b6-4bca-afcd-\
b1734a012825"],

Cell[BoxData[
 RowBox[{"LoadModel", "[", "\"\<model_scalar.fr\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.405056007497719*^9, 3.405056021457884*^9}, {
   3.795956956038149*^9, 3.795956958423178*^9}, {3.820815714332539*^9, 
   3.820815714771037*^9}, {3.821511328200179*^9, 3.821511328693461*^9}, {
   3.822032585498809*^9, 3.822032587234232*^9}, {3.822371638787836*^9, 
   3.822371640067149*^9}, {3.823149028557053*^9, 3.823149029748243*^9}, {
   3.823149067403442*^9, 3.823149073011188*^9}, {3.823149256104462*^9, 
   3.823149256487175*^9}, {3.8231497315740757`*^9, 3.823149733029417*^9}, {
   3.842433956353487*^9, 3.842433957976198*^9}, 3.84294909710256*^9, {
   3.843121203534834*^9, 3.843121204317902*^9}, {3.843122637735749*^9, 
   3.843122638028207*^9}, {3.843126696818993*^9, 3.8431266977256336`*^9}, {
   3.843190505267139*^9, 3.84319050880993*^9}, 3.843190579992996*^9, {
   3.8486517065450997`*^9, 3.84865170952689*^9}, {3.848654839007801*^9, 
   3.848654844149358*^9}, {3.851418084554761*^9, 3.851418087833331*^9}, {
   3.856492245597253*^9, 3.8564922510081263`*^9}, {3.857788529214654*^9, 
   3.857788532492914*^9}, {3.858164035755735*^9, 3.858164040111493*^9}, {
   3.858392216192417*^9, 3.858392219119687*^9}, {3.8584044488215*^9, 
   3.858404451874937*^9}, 3.859866450136022*^9, {3.8598665949455*^9, 
   3.859866596554224*^9}, 3.882864034276729*^9, {3.885968494083446*^9, 
   3.885968496736819*^9}, 3.905336496244318*^9, {3.909722229842266*^9, 
   3.90972223067408*^9}, {3.917357291670875*^9, 3.9173572949668903`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"651fe332-18fe-4aa4-a9b2-20f265c4dae0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"2", "-", 
   RowBox[{
   "pt", " ", "Feynman", " ", "rules", " ", "for", " ", "full", " ", 
    "model"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.882952186078278*^9, 3.882952203132314*^9}, {
  3.8829548349769287`*^9, 3.882954835437811*^9}, {3.8858901420497417`*^9, 
  3.8858901433917627`*^9}, {3.885890210146004*^9, 3.885890220110316*^9}, {
  3.905844996400976*^9, 3.905844996874726*^9}, {3.90715651383726*^9, 
  3.907156515092277*^9}, {3.907156550444035*^9, 3.9071565992887917`*^9}, {
  3.907156740907733*^9, 3.907156741889871*^9}, {3.9079279955050387`*^9, 
  3.907927996249117*^9}, {3.941007235573794*^9, 
  3.9410072620821867`*^9}},ExpressionUUID->"608040d9-45d8-49d2-bb12-\
d000492add3b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FR$Loop", "=", "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FeynmanRules", "[", 
  RowBox[{"Lagfull", ",", 
   RowBox[{"MaxParticles", "->", "2"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.941007165546564*^9, 
  3.941007237730761*^9}},ExpressionUUID->"cc932e64-5824-4e89-b792-\
71bf4efd21c8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Create", " ", "the", " ", "models", " ", "for", " ", "FeynArts"}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "There", " ", "can", " ", "be", " ", "some", " ", "bugs", " ", "for", " ", 
    "structures", " ", "containing", " ", "product", " ", "of", " ", 
    "momenta", " ", "to", " ", "some", " ", "power", "\[IndentingNewLine]", 
    "We", " ", "provide", " ", "also", " ", "the", " ", "already", " ", 
    "fixed", " ", "FeynArts", " ", "models"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.941007323710907*^9, 
  3.941007409103373*^9}},ExpressionUUID->"5ce77a03-d642-459c-b982-\
b364e95bbdb1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteFeynArtsOutput", "[", 
   RowBox[{"Lagfull", ",", 
    RowBox[{"CouplingRename", "\[Rule]", "False"}], ",", 
    RowBox[{"Output", "\[Rule]", "\"\<model_scalar_dim8_full\>\""}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.917357826625292*^9, 3.917357833217207*^9}, {
  3.941007266686974*^9, 
  3.941007276335916*^9}},ExpressionUUID->"e11532e7-714a-487f-934e-\
2ee09b593285"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WriteFeynArtsOutput", "[", 
   RowBox[{"Lagphys", ",", 
    RowBox[{"CouplingRename", "\[Rule]", "False"}], ",", 
    RowBox[{"Output", "\[Rule]", "\"\<model_scalar_dim8_phys\>\""}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.941007417299095*^9, 
  3.9410074248047237`*^9}},ExpressionUUID->"6690cb31-a430-4fd3-8fed-\
b3f409fbf5e8"]
},
WindowSize->{1383, 765},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"20903598-cae6-4fac-82de-c2f3d2a0bd67"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 1313, 21, 29, "Input",ExpressionUUID->"1aaeddad-2cfe-4ea5-8387-00909400e861"],
Cell[1861, 43, 342, 6, 29, "Input",ExpressionUUID->"c8e2a3a3-e0c4-4bd5-99d2-f7e35b68c699"],
Cell[2206, 51, 1431, 22, 29, "Input",ExpressionUUID->"3e2b4ddd-d9b6-4bca-afcd-b1734a012825"],
Cell[3640, 75, 1612, 22, 29, "Input",ExpressionUUID->"651fe332-18fe-4aa4-a9b2-20f265c4dae0"],
Cell[5255, 99, 736, 14, 29, "Input",ExpressionUUID->"608040d9-45d8-49d2-bb12-d000492add3b"],
Cell[5994, 115, 335, 8, 50, "Input",ExpressionUUID->"cc932e64-5824-4e89-b792-71bf4efd21c8"],
Cell[6332, 125, 676, 14, 70, "Input",ExpressionUUID->"5ce77a03-d642-459c-b982-b364e95bbdb1"],
Cell[7011, 141, 421, 10, 29, "Input",ExpressionUUID->"e11532e7-714a-487f-934e-2ee09b593285"],
Cell[7435, 153, 374, 9, 29, "Input",ExpressionUUID->"6690cb31-a430-4fd3-8fed-b3f409fbf5e8"]
}
]
*)



==> anc/scalar_dim8_reduction/feynrules_model/model_scalar.fr <==
M$ModelName = "model";

FeynmanGauge = True;

M$GaugeGroups = {};

M$ClassesDescription = {

  S[1] == { 
    ClassName      -> S, 
    SelfConjugate  -> True,
    Mass           -> m0,
    FullName       -> "scalar"
    
  }

};

M$Parameters = {

  g1 == { 
    ParameterType    -> Internal
  }

};


(* Lagrangian *)

Lag4full := 1/2 del[S, mu] del[S, mu] - 1/2 m0^2 S^2 + lmbd S^4
Lag6full := a61 S^6 + r61 del[del[S, mu], mu] del[del[S, nu], nu] + 
  r62 S^3 del[del[S, mu], mu]
Lag8full := a81 S^8 + a82 S^2 del[del[S, mu], nu] del[del[S, mu], nu] + 
  r81 S del[del[del[del[del[del[S, mu], mu], nu], nu], rho], rho] + 
  r82 S^3 del[del[del[del[S, mu], mu], nu], nu] + 
  r83 S^2 del[del[S, mu], mu] del[del[S, nu], nu] + 
  r84 S^5 del[del[S, mu], mu]
  
Lagfull := Lag4full + Lag6full + Lag8full

Lag4phys := 1/2 del[S, mu] del[S, mu] - 1/2 m0^2 S^2 + lmbdphys S^4
Lag6phys := a61phys S^6
Lag8phys := a81phys S^8 + a82phys S^2 del[del[S, mu], nu] del[del[S, mu], nu] 
  
Lagphys := Lag4phys + Lag6phys + Lag8phys




==> anc/scalar_dim8_reduction/model_scalar_dim8_full/model_scalar_dim8_full.gen <==
(* Patched for use with FeynCalc *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)
(*                                                                               *)
(*         This file has been automatically generated by FeynRules.              *)
(*                                                                               *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)



(*     Kinematic indices    *)

KinematicIndices[ F ] = {};
KinematicIndices[ V ] = {Lorentz};
KinematicIndices[ S ] = {};
KinematicIndices[ SV ] = {Lorentz};
KinematicIndices[ U ] = {};

$FermionLines = True;

(*     Simplification rules    *)

Attributes[ FAMetricTensor ] = Attributes[ FAScalarProduct ] = {Orderless}

FAFourVector/: -FAFourVector[ mom_, mu_ ] := FAFourVector[Expand[-mom], mu]

FAFourVector[ 0, _ ] = 0

SpinorType[j_Integer, ___] := MajoranaSpinor /; SelfConjugate[F[j]]

SpinorType[_Integer, __] = FADiracSpinor

(*     Generic propagators    *)

M$GenericPropagators={

(*general fermion propagator:*)

AnalyticalPropagator[External][s1 F[j1,mom]]==
FANonCommutative[SpinorType[j1][-mom,Mass[F[j1]]]],

AnalyticalPropagator[Internal][s1 F[j1,mom]]==
FANonCommutative[FADiracSlash[-mom]+Mass[F[j1]]]*
I FAPropagatorDenominator[mom,Mass[F[j1]]],

(*general vector boson propagator:*)

AnalyticalPropagator[External][s1 V[j1,mom,{li2}]]==
FAPolarizationVector[V[j1],mom,li2],

AnalyticalPropagator[Internal][s1 V[j1,mom,{li1}->{li2}]]==
-I FAPropagatorDenominator[mom,Mass[V[j1]]]*
(FAMetricTensor[li1,li2]-(1-FAGaugeXi[V[j1]])*
FAFourVector[mom,li1] FAFourVector[mom,li2]*
FAPropagatorDenominator[mom,Sqrt[FAGaugeXi[V[j1]]] Mass[V[j1]]]),

(*general mixing scalar-vector propagator:*)

AnalyticalPropagator[Internal][s1 SV[j1,mom,{li1}->{li2}]]==
I Mass[SV[j1]] FAPropagatorDenominator[mom,Mass[SV[j1]]]*
FAFourVector[mom,If[s1==1||s1==-2,li1,li2]],

(*general scalar propagator:*)

AnalyticalPropagator[External][s1 S[j1,mom]]==1,

AnalyticalPropagator[Internal][s1 S[j1,mom]]==
I FAPropagatorDenominator[mom,Sqrt[FAGaugeXi[S[j1]]] Mass[S[j1]]],

(*general Fadeev-Popov ghost propagator:*)

AnalyticalPropagator[External][s1 U[j1,mom]]==1,

AnalyticalPropagator[Internal][s1 U[j1,mom]]==
I*FAPropagatorDenominator[mom,Sqrt[FAGaugeXi[U[j1]]] Mass[U[j1]]]
}

(*     Generic couplings    *)

M$GenericCouplings = {

	 (* SSSS *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 S[j4, mom4] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 S[j3], s4 S[j4]].{1, FAScalarProduct[mom1,mom1], FAScalarProduct[mom1,mom1]FAScalarProduct[mom1,mom1], FAScalarProduct[mom1,mom2]FAScalarProduct[mom1,mom2], FAScalarProduct[mom1,mom3]FAScalarProduct[mom1,mom3], FAScalarProduct[mom1,mom4]FAScalarProduct[mom1,mom4], FAScalarProduct[mom2,mom2], FAScalarProduct[mom1,mom1]FAScalarProduct[mom2,mom2], FAScalarProduct[mom2,mom2]FAScalarProduct[mom2,mom2], FAScalarProduct[mom2,mom3]FAScalarProduct[mom2,mom3], FAScalarProduct[mom2,mom4]FAScalarProduct[mom2,mom4], FAScalarProduct[mom3,mom3], FAScalarProduct[mom1,mom1]FAScalarProduct[mom3,mom3], FAScalarProduct[mom2,mom2]FAScalarProduct[mom3,mom3], FAScalarProduct[mom3,mom3]FAScalarProduct[mom3,mom3], FAScalarProduct[mom3,mom4]FAScalarProduct[mom3,mom4], FAScalarProduct[mom4,mom4], FAScalarProduct[mom1,mom1]FAScalarProduct[mom4,mom4], FAScalarProduct[mom2,mom2]FAScalarProduct[mom4,mom4], FAScalarProduct[mom3,mom3]FAScalarProduct[mom4,mom4], FAScalarProduct[mom4,mom4]FAScalarProduct[mom4,mom4]},

	 (* SSSSSS *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 S[j4, mom4], s5 S[j5, mom5], s6 S[j6, mom6] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 S[j3], s4 S[j4], s5 S[j5], s6 S[j6]].{1, FAScalarProduct[mom1,mom1], FAScalarProduct[mom2,mom2], FAScalarProduct[mom3,mom3], FAScalarProduct[mom4,mom4], FAScalarProduct[mom5,mom5], FAScalarProduct[mom6,mom6]},

	 (* SSSSSSSS *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 S[j4, mom4], s5 S[j5, mom5], s6 S[j6, mom6], s7 S[j7, mom7], s8 S[j8, mom8] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 S[j3], s4 S[j4], s5 S[j5], s6 S[j6], s7 S[j7], s8 S[j8]].{1}
}

(* FlippingRules: the flipping rules determines how Dirac
   objects change when the order of fermion fields in the
   coupling is reversed. In other words, it defines how the 
   coupling C[F, -F, ...] is derived from C[-F, F, ...].*)

M$FlippingRules = {
FANonCommutative[dm1:_FADiracMatrix | _FADiracSlash,dm2:_FADiracMatrix | _FADiracSlash, FAChiralityProjector[+1]] ->
 FANonCommutative[dm2,dm1, FAChiralityProjector[+1]],
FANonCommutative[dm1:_FADiracMatrix | _FADiracSlash,dm2:_FADiracMatrix | _FADiracSlash, FAChiralityProjector[-1]] ->
 FANonCommutative[dm2,dm1, FAChiralityProjector[-1]],
FANonCommutative[dm:_FADiracMatrix | _FADiracSlash, FAChiralityProjector[+1]] ->
-FANonCommutative[dm, FAChiralityProjector[-1]],
FANonCommutative[dm:_FADiracMatrix | _FADiracSlash, FAChiralityProjector[-1]] ->
-FANonCommutative[dm, FAChiralityProjector[+1]]}

	(* TruncationRules: rule for omitting the wave functions of
	   external Propagators defined in this file. *)

M$TruncationRules = {
  _FAPolarizationVector -> 1,
  _FADiracSpinor -> 1,
  _MajoranaSpinor -> 1 
}
	(* LastGenericRules: the very last rules that are applied to an
	   amplitude before it is returned by CreateFeynAmp. *)

M$LastGenericRules = {
  FAPolarizationVector[p_, _. mom:FourMomentum[Outgoing, _], li_] :>
    Conjugate[FAPolarizationVector][p, mom, li]
}
	(* cosmetics: *)

	(*  left spinor in chain + mom incoming -> ar v
	    left spinor in chain + mom outgoing -> ar u
	   right spinor in chain + mom incoming -> u
	   right spinor in chain + mom outgoing -> v *)
Format[
  FermionChain[
    FANonCommutative[_[s1_. mom1_, mass1_]],
    r___,
    FANonCommutative[_[s2_. mom2_, mass2_]]] ] :=
  Overscript[If[FreeQ[mom1, Incoming], "u", "v"], "_"][mom1, mass1] .
    r . If[FreeQ[mom2, Outgoing], "u", "v"][mom2, mass2]

Format[ FADiracSlash ] = "gs"

Format[ FADiracMatrix ] = "ga"

Format[ FAChiralityProjector[1] ] = SequenceForm["om", Subscript["+"]]

Format[ FAChiralityProjector[-1] ] = SequenceForm["om", Subscript["-"]]

Format[ FAGaugeXi[a_] ] := SequenceForm["xi", Subscript[a]]

Format[ FAPolarizationVector ] = "ep"

Unprotect[Conjugate];
Format[ Conjugate[a_] ] = SequenceForm[a, Superscript["*"]];
Protect[Conjugate]

Format[ FAMetricTensor ] = "g"

Format[ FAScalarProduct[a__] ] := Dot[a]

Format[ FAFourVector[a_, b_] ] := a[b]



==> anc/scalar_dim8_reduction/model_scalar_dim8_full/model_scalar_dim8_full.mod <==
(* Patched for use with FeynCalc *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)
(*                                                                             *)
(*         This file has been automatically generated by FeynRules.            *)
(*                                                                             *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)


FR$ModelInformation={
  ModelName->"model"};

FR$ClassesTranslation={};

FR$InteractionOrderPerturbativeExpansion={{CO, 0}};

FR$GoldstoneList={};

(*     Declared indices    *)

(*     Declared particles    *)

M$ClassesDescription = {
S[1] == {
    SelfConjugate -> True,
    PropagatorLabel -> S,
    PropagatorType -> ScalarDash,
    PropagatorArrow -> None,
    Mass -> m0,
    Indices -> {} }
}


(*        Definitions       *)


m0[ ___ ] := m0;




(*      Couplings (calculated by FeynRules)      *)

M$CouplingMatrices = {

C[ S[1] , S[1] , S[1] , S[1] , S[1] , S[1] ] == {{(720*I)*a61, 0}, {(-120*I)*r84, 0}, {(-120*I)*r84, 0}, {(-120*I)*r84, 0}, {(-120*I)*r84, 0}, {(-120*I)*r84, 0}, {(-120*I)*r84, 0}},

C[ S[1] , S[1] , S[1] , S[1] , S[1] , S[1] , S[1] , S[1] ] == {{(40320*I)*a81, 0}},

C[ S[1] , S[1] , S[1] , S[1] ] == {{(-24*I)*lmbd, 0}, {(-6*I)*r62, 0}, {(6*I)*r82, 0}, {(4*I)*a82, 0}, {(4*I)*a82, 0}, {(4*I)*a82, 0}, {(-6*I)*r62, 0}, {(4*I)*r83, 0}, {(6*I)*r82, 0}, {(4*I)*a82, 0}, {(4*I)*a82, 0}, {(-6*I)*r62, 0}, {(4*I)*r83, 0}, {(4*I)*r83, 0}, {(6*I)*r82, 0}, {(4*I)*a82, 0}, {(-6*I)*r62, 0}, {(4*I)*r83, 0}, {(4*I)*r83, 0}, {(4*I)*r83, 0}, {(6*I)*r82, 0}}

}



==> anc/scalar_dim8_reduction/model_scalar_dim8_full/model_scalar_dim8_full.pars <==
(***********************************************)
(*   Parameter file for model.        *)
(*   Automatically generated by FeynRules.     *)
(***********************************************)
(***********************************************)
(*             External Parameters             *)
(***********************************************)

M$ExtParams = {

};

(***********************************************)
(*                  Masses                     *)
(***********************************************)

M$Masses = {
	m -> 1
};

(***********************************************)
(*                  Widths                     *)
(***********************************************)

M$Widths = {
	WS -> 1
};

(***********************************************)
(*             Internal Parameters             *)
(***********************************************)

M$IntParams = {

};



==> anc/scalar_dim8_reduction/model_scalar_dim8_phys/model_scalar_dim8_phys.gen <==
(* Patched for use with FeynCalc *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)
(*                                                                               *)
(*         This file has been automatically generated by FeynRules.              *)
(*                                                                               *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)



(*     Kinematic indices    *)

KinematicIndices[ F ] = {};
KinematicIndices[ V ] = {Lorentz};
KinematicIndices[ S ] = {};
KinematicIndices[ SV ] = {Lorentz};
KinematicIndices[ U ] = {};

$FermionLines = True;

(*     Simplification rules    *)

Attributes[ FAMetricTensor ] = Attributes[ FAScalarProduct ] = {Orderless}

FAFourVector/: -FAFourVector[ mom_, mu_ ] := FAFourVector[Expand[-mom], mu]

FAFourVector[ 0, _ ] = 0

SpinorType[j_Integer, ___] := MajoranaSpinor /; SelfConjugate[F[j]]

SpinorType[_Integer, __] = FADiracSpinor

(*     Generic propagators    *)

M$GenericPropagators={

(*general fermion propagator:*)

AnalyticalPropagator[External][s1 F[j1,mom]]==
FANonCommutative[SpinorType[j1][-mom,Mass[F[j1]]]],

AnalyticalPropagator[Internal][s1 F[j1,mom]]==
FANonCommutative[FADiracSlash[-mom]+Mass[F[j1]]]*
I FAPropagatorDenominator[mom,Mass[F[j1]]],

(*general vector boson propagator:*)

AnalyticalPropagator[External][s1 V[j1,mom,{li2}]]==
FAPolarizationVector[V[j1],mom,li2],

AnalyticalPropagator[Internal][s1 V[j1,mom,{li1}->{li2}]]==
-I FAPropagatorDenominator[mom,Mass[V[j1]]]*
(FAMetricTensor[li1,li2]-(1-FAGaugeXi[V[j1]])*
FAFourVector[mom,li1] FAFourVector[mom,li2]*
FAPropagatorDenominator[mom,Sqrt[FAGaugeXi[V[j1]]] Mass[V[j1]]]),

(*general mixing scalar-vector propagator:*)

AnalyticalPropagator[Internal][s1 SV[j1,mom,{li1}->{li2}]]==
I Mass[SV[j1]] FAPropagatorDenominator[mom,Mass[SV[j1]]]*
FAFourVector[mom,If[s1==1||s1==-2,li1,li2]],

(*general scalar propagator:*)

AnalyticalPropagator[External][s1 S[j1,mom]]==1,

AnalyticalPropagator[Internal][s1 S[j1,mom]]==
I FAPropagatorDenominator[mom,Sqrt[FAGaugeXi[S[j1]]] Mass[S[j1]]],

(*general Fadeev-Popov ghost propagator:*)

AnalyticalPropagator[External][s1 U[j1,mom]]==1,

AnalyticalPropagator[Internal][s1 U[j1,mom]]==
I*FAPropagatorDenominator[mom,Sqrt[FAGaugeXi[U[j1]]] Mass[U[j1]]]
}

(*     Generic couplings    *)

M$GenericCouplings = {

	 (* SSSS *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 S[j4, mom4] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 S[j3], s4 S[j4]].{1, FAScalarProduct[mom1,mom2]FAScalarProduct[mom1,mom2], FAScalarProduct[mom1,mom3]FAScalarProduct[mom1,mom3], FAScalarProduct[mom1,mom4]FAScalarProduct[mom1,mom4], FAScalarProduct[mom2,mom3]FAScalarProduct[mom2,mom3], FAScalarProduct[mom2,mom4]FAScalarProduct[mom2,mom4], FAScalarProduct[mom3,mom4]FAScalarProduct[mom3,mom4]},

	 (* SSSSSS *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 S[j4, mom4], s5 S[j5, mom5], s6 S[j6, mom6] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 S[j3], s4 S[j4], s5 S[j5], s6 S[j6]].{1},

	 (* SSSSSSSS *)

AnalyticalCoupling[s1 S[j1, mom1], s2 S[j2, mom2], s3 S[j3, mom3], s4 S[j4, mom4], s5 S[j5, mom5], s6 S[j6, mom6], s7 S[j7, mom7], s8 S[j8, mom8] ] ==
G[+1][s1 S[j1], s2 S[j2], s3 S[j3], s4 S[j4], s5 S[j5], s6 S[j6], s7 S[j7], s8 S[j8]].{1}
}

(* FlippingRules: the flipping rules determines how Dirac
   objects change when the order of fermion fields in the
   coupling is reversed. In other words, it defines how the 
   coupling C[F, -F, ...] is derived from C[-F, F, ...].*)

M$FlippingRules = {
FANonCommutative[dm1:_FADiracMatrix | _FADiracSlash,dm2:_FADiracMatrix | _FADiracSlash, FAChiralityProjector[+1]] ->
 FANonCommutative[dm2,dm1, FAChiralityProjector[+1]],
FANonCommutative[dm1:_FADiracMatrix | _FADiracSlash,dm2:_FADiracMatrix | _FADiracSlash, FAChiralityProjector[-1]] ->
 FANonCommutative[dm2,dm1, FAChiralityProjector[-1]],
FANonCommutative[dm:_FADiracMatrix | _FADiracSlash, FAChiralityProjector[+1]] ->
-FANonCommutative[dm, FAChiralityProjector[-1]],
FANonCommutative[dm:_FADiracMatrix | _FADiracSlash, FAChiralityProjector[-1]] ->
-FANonCommutative[dm, FAChiralityProjector[+1]]}

	(* TruncationRules: rule for omitting the wave functions of
	   external Propagators defined in this file. *)

M$TruncationRules = {
  _FAPolarizationVector -> 1,
  _FADiracSpinor -> 1,
  _MajoranaSpinor -> 1 
}
	(* LastGenericRules: the very last rules that are applied to an
	   amplitude before it is returned by CreateFeynAmp. *)

M$LastGenericRules = {
  FAPolarizationVector[p_, _. mom:FourMomentum[Outgoing, _], li_] :>
    Conjugate[FAPolarizationVector][p, mom, li]
}
	(* cosmetics: *)

	(*  left spinor in chain + mom incoming -> ar v
	    left spinor in chain + mom outgoing -> ar u
	   right spinor in chain + mom incoming -> u
	   right spinor in chain + mom outgoing -> v *)
Format[
  FermionChain[
    FANonCommutative[_[s1_. mom1_, mass1_]],
    r___,
    FANonCommutative[_[s2_. mom2_, mass2_]]] ] :=
  Overscript[If[FreeQ[mom1, Incoming], "u", "v"], "_"][mom1, mass1] .
    r . If[FreeQ[mom2, Outgoing], "u", "v"][mom2, mass2]

Format[ FADiracSlash ] = "gs"

Format[ FADiracMatrix ] = "ga"

Format[ FAChiralityProjector[1] ] = SequenceForm["om", Subscript["+"]]

Format[ FAChiralityProjector[-1] ] = SequenceForm["om", Subscript["-"]]

Format[ FAGaugeXi[a_] ] := SequenceForm["xi", Subscript[a]]

Format[ FAPolarizationVector ] = "ep"

Unprotect[Conjugate];
Format[ Conjugate[a_] ] = SequenceForm[a, Superscript["*"]];
Protect[Conjugate]

Format[ FAMetricTensor ] = "g"

Format[ FAScalarProduct[a__] ] := Dot[a]

Format[ FAFourVector[a_, b_] ] := a[b]



==> anc/scalar_dim8_reduction/model_scalar_dim8_phys/model_scalar_dim8_phys.mod <==
(* Patched for use with FeynCalc *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)
(*                                                                             *)
(*         This file has been automatically generated by FeynRules.            *)
(*                                                                             *)
(* * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * * *)


FR$ModelInformation={
  ModelName->"model"};

FR$ClassesTranslation={};

FR$InteractionOrderPerturbativeExpansion={{CO, 0}};

FR$GoldstoneList={};

(*     Declared indices    *)

(*     Declared particles    *)

M$ClassesDescription = {
S[1] == {
    SelfConjugate -> True,
    PropagatorLabel -> S,
    PropagatorType -> ScalarDash,
    PropagatorArrow -> None,
    Mass -> m0,
    Indices -> {} }
}


(*        Definitions       *)


m0[ ___ ] := m0;




(*      Couplings (calculated by FeynRules)      *)

M$CouplingMatrices = {

C[ S[1] , S[1] , S[1] , S[1] , S[1] , S[1] ] == {{(720*I)*a61phys, 0}},

C[ S[1] , S[1] , S[1] , S[1] , S[1] , S[1] , S[1] , S[1] ] == {{(40320*I)*a81phys, 0}},

C[ S[1] , S[1] , S[1] , S[1] ] == {{(-24*I)*lmbdphys, 0}, {(4*I)*a82phys, 0}, {(4*I)*a82phys, 0}, {(4*I)*a82phys, 0}, {(4*I)*a82phys, 0}, {(4*I)*a82phys, 0}, {(4*I)*a82phys, 0}}

}



==> anc/scalar_dim8_reduction/model_scalar_dim8_phys/model_scalar_dim8_phys.pars <==
(***********************************************)
(*   Parameter file for model.        *)
(*   Automatically generated by FeynRules.     *)
(***********************************************)
(***********************************************)
(*             External Parameters             *)
(***********************************************)

M$ExtParams = {

};

(***********************************************)
(*                  Masses                     *)
(***********************************************)

M$Masses = {
	m -> 1
};

(***********************************************)
(*                  Widths                     *)
(***********************************************)

M$Widths = {
	WS -> 1
};

(***********************************************)
(*             Internal Parameters             *)
(***********************************************)

M$IntParams = {

};



==> anc/scalar_dim8_reduction/reduction_scalar.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     69966,       1704]
NotebookOptionsPosition[     50733,       1362]
NotebookOutlinePosition[     64187,       1625]
CellTagsIndexPosition[     64144,       1622]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Sample code to find the ",
 StyleBox["reduction of the Green\[CloseCurlyQuote]s basis",
  FontWeight->"Bold"],
 " of a real scalar singlet with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "2"], TraditionalForm]],ExpressionUUID->
  "a1b8b838-bb2b-4098-bf80-90a433a575cd"],
 " symmetry to the physical one \nvia ",
 StyleBox["on-shell matching",
  FontWeight->"Bold"],
 ". \n\nThe Lagrangian in the full model (the one containing the Green\
\[CloseCurlyQuote]s basis) is:\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", 
         FractionBox["1", "2"], "\[Phi]", 
         RowBox[{"(", 
           RowBox[{
             SuperscriptBox["\[PartialD]", "2"], "+", 
             SubsuperscriptBox[
              StyleBox["m", "TI"], "0", "2"]}], ")"}], "\[Phi]", "-", 
         SuperscriptBox["\[Lambda]\[Phi]", "4"], "+", 
         SubscriptBox["\[Alpha]", "61"], 
         SuperscriptBox["\[Phi]", "6"], "+", 
         SubscriptBox["\[Beta]", "61"], 
         SuperscriptBox["\[PartialD]", "2"], "\[Phi]", 
         SuperscriptBox["\[PartialD]", "2"], "\[Phi]", "+", 
         SubscriptBox["\[Beta]", "62"], 
         SuperscriptBox["\[Phi]", "3"], 
         SuperscriptBox["\[PartialD]", "2"], "\[Phi]", "+", 
         SubscriptBox["\[Alpha]", "81"], 
         SuperscriptBox["\[Phi]", "8"], "+", 
         SubscriptBox["\[Alpha]", "82"], 
         SuperscriptBox["\[Phi]", "2"], 
         SubscriptBox["\[PartialD]", "\[Mu]"], 
         SubscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]", 
         SuperscriptBox["\[PartialD]", "\[Mu]"], 
         SuperscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]", "+", 
         SubscriptBox["\[Beta]", "81"], "\[Phi]", 
         SuperscriptBox["\[PartialD]", "6"], "\[Phi]", "+", 
         SubscriptBox["\[Beta]", "82"], 
         SuperscriptBox["\[Phi]", "3"], 
         SuperscriptBox["\[PartialD]", "4"], "\[Phi]", "+", 
         SubscriptBox["\[Beta]", "83"], 
         SuperscriptBox["\[Phi]", "2"], 
         SuperscriptBox["\[PartialD]", "2"], "\[Phi]", 
         SuperscriptBox["\[PartialD]", "2"], "\[Phi]", "+", 
         SubscriptBox["\[Beta]", "84"], 
         SuperscriptBox["\[Phi]", "5"], 
         SuperscriptBox["\[PartialD]", "2"], "\[Phi]"}], TraditionalForm], 
     "errors" -> {}, "input" -> 
     "-\\frac{1}{2} \\phi (\\partial^2 + m_0^2) \\phi - \\lambda \\phi^4 + \
\\alpha_{61} \\phi^6 + \\beta_{61} \\partial^2 \\phi \\partial^2 \\phi + \
\\beta_{62} \\phi^3 \\partial^2 \\phi + \\alpha_{81} \\phi^8 + \\alpha_{82} \
\\phi^2 \\partial_\\mu \\partial_\\nu \\phi \\partial^\\mu \\partial^\\nu \
\\phi + \\beta_{81} \\phi \\partial^6 \\phi \n        + \\beta_{82} \\phi^3 \
\\partial^4 \\phi + \\beta_{83} \\phi^2 \\partial^2 \\phi \\partial^2 \\phi + \
\\beta_{84} \\phi^5 \\partial^2 \\phi", "state" -> "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "0ae3fc2f-6253-44a7-8dc7-fe7dd837eacc"],
 "\n\nThe Lagrangian in the physical model (the one containing the physical \
basis) is:\n",
 Cell[BoxData[
  FormBox[
   TemplateBox[<|"boxes" -> FormBox[
       RowBox[{"-", 
         FractionBox["1", "2"], "\[Phi]", 
         RowBox[{"(", 
           RowBox[{
             SuperscriptBox["\[PartialD]", "2"], "+", 
             SubsuperscriptBox[
              StyleBox["m", "TI"], "0", "2"]}], ")"}], "\[Phi]", "-", 
         SuperscriptBox["\[Lambda]\[Phi]", "4"], "+", 
         SubscriptBox["\[Alpha]", "61"], 
         SuperscriptBox["\[Phi]", "6"], "+", 
         SubscriptBox["\[Alpha]", "81"], 
         SuperscriptBox["\[Phi]", "8"], "+", 
         SubscriptBox["\[Alpha]", "82"], 
         SuperscriptBox["\[Phi]", "2"], 
         SubscriptBox["\[PartialD]", "\[Mu]"], 
         SubscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]", 
         SuperscriptBox["\[PartialD]", "\[Mu]"], 
         SuperscriptBox["\[PartialD]", "\[Nu]"], "\[Phi]"}], TraditionalForm],
      "errors" -> {}, "input" -> 
     "-\\frac{1}{2} \\phi (\\partial^2 + m_0^2) \\phi - \\lambda \\phi^4 + \
\\alpha_{61} \\phi^6 + \\alpha_{81} \\phi^8 + \\alpha_{82} \\phi^2 \\partial_\
\\mu \\partial_\\nu \\phi \\partial^\\mu \\partial^\\nu \\phi", "state" -> 
     "Boxes"|>,
    "TeXAssistantTemplate"], TraditionalForm]],ExpressionUUID->
  "6cec6c28-e5fa-4016-b226-83a6cfcf2d2f"],
 "\n\n",
 StyleBox["Note I:",
  FontWeight->"Bold"],
 "  Instead of \[OpenCurlyDoubleQuote]",
 Cell[BoxData[
  RowBox[{"EFTSeries", "[", 
   RowBox[{"exp", ",", "n"}], "]"}]], "InlineCode",ExpressionUUID->
  "a63df85e-30d6-423e-b2d4-ed09762194d4"],
 "\[CloseCurlyDoubleQuote], if the expression is a polynomial in ",
 Cell[BoxData[
 "invL2"], "InlineCode",ExpressionUUID->
  "a38f2dfa-2927-4550-af73-948fd8c97363"],
 ", sometimes a much faster statement\n\[OpenCurlyDoubleQuote]",
 Cell[BoxData[
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"exp", ",", "invL2"}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Power", "[", 
      RowBox[{"invL2", ",", " ", 
       RowBox[{"n_", "/;", 
        RowBox[{"n", ">", "2"}]}]}], "]"}], " ", "->", " ", "0"}], "}"}]}]], 
  "InlineCode",ExpressionUUID->"c9abf9f1-1e6b-43a5-a275-7c82628d53e4"],
 "\[CloseCurlyDoubleQuote] is used.\n",
 StyleBox["Note II:",
  FontWeight->"Bold"],
 " There is an error message ",
 Cell[BoxData[
  StyleBox["RuleDelayed",
   FontColor->RGBColor[1, 0, 0]]], "InlineCode",ExpressionUUID->
  "591cd6fa-31d8-4a6a-b8fc-f77683c84f3b"],
 StyleBox[" when changing the model for the computations in FeynArts. This \
error can be\ncompletely overlooked.\n",
  FontColor->GrayLevel[0]],
 StyleBox["Note III:",
  FontWeight->"Bold",
  FontColor->GrayLevel[0]],
 StyleBox[" Working on FeynCalc version 10.0.0 and FeynArts version 3.12. It \
seems that there is a bug in earlier versions of FeynCalc\nconcerning \
amplitudes with no outgoing particles.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940935539566285*^9, 3.940935562177655*^9}, {
   3.9409358409646072`*^9, 3.940935845527697*^9}, {3.94093588392095*^9, 
   3.940935970865403*^9}, {3.940936031543567*^9, 3.940936046479519*^9}, {
   3.940936129971609*^9, 3.940936142693286*^9}, {3.940936193511868*^9, 
   3.940936195020198*^9}, 3.940936236467896*^9, {3.940936282578614*^9, 
   3.9409366545699472`*^9}, {3.940936734286015*^9, 3.940936805666411*^9}, {
   3.940936866206697*^9, 3.940936963149314*^9}, {3.941017849895355*^9, 
   3.9410178697726793`*^9}, {3.941017916587194*^9, 3.941017947902363*^9}},
 Background->GrayLevel[
  0.922],ExpressionUUID->"5b7f7d91-55b1-40a6-b155-bf64bbdb2dd1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Initialization", " ", "of", " ", "packages"}], "*)"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.94091682093959*^9, 3.940916842688191*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"70a9d4ae-f594-487e-940b-92379623a564"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"$LoadAddOns", "=", 
   RowBox[{"{", "\"\<FeynArts\>\"", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$FeynCalcStartupMessages", "=", "False"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynCalc`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$FAVerbose", "=", "0"}], ";"}]}], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.94091655155934*^9, 3.940916551871228*^9}, 
   3.940916842688519*^9, {3.940919798484972*^9, 3.940919807057242*^9}, {
   3.940935333309856*^9, 3.940935341141108*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"9521b990-1a77-4cff-b3e3-78a0d2f0eeb7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"path", "=", "\"\</path/of/FeynArts/models/\>\""}], ";"}]], "Input",\

 CellChangeTimes->{{3.941007637565524*^9, 
  3.941007650388522*^9}},ExpressionUUID->"d7bc26f1-fbb2-4d4f-9404-\
cbfd204f7aac"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", "path", "]"}], ";"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{3.940916842688911*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"20beb158-2ebf-4d16-8c02-331935fa0f7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"modelFull", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "path", ",", "\"\<model_scalar_dim8_full\>\"", ",", 
      "\"\<model_scalar_dim8_full\>\""}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"modelPhys", "=", 
   RowBox[{"FileNameJoin", "[", 
    RowBox[{"{", 
     RowBox[{
     "path", ",", "\"\<model_scalar_dim8_phys\>\"", ",", 
      "\"\<model_scalar_dim8_phys\>\""}], "}"}], "]"}]}], ";"}]}], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.94091669327704*^9, 3.9409166948344*^9}, 
   3.9409168426890516`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"05354449-16fe-4dae-8a28-1815f7f312ce"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Function", " ", "to", " ", "expand", " ", "any", " ", "expression", " ", 
    "to", " ", "order", " ", "n", " ", "in", " ", "the", " ", "perturbative", 
    " ", "parameter"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"EFTSeries", "[", 
    RowBox[{"exp_", ",", "n_"}], "]"}], ":=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Series", "[", 
     RowBox[{"exp", ",", 
      RowBox[{"{", 
       RowBox[{"invL2", ",", "0", ",", "n"}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.940916762648103*^9, 3.940916799372622*^9}, 
   3.940919580210754*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"e645ae3e-4fb8-460b-a0d7-98d038d17cf7"],

Cell[CellGroupData[{

Cell["Computation  of  physical  pole and residue", "Subsection",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940916978894091*^9, 
  3.940916998642914*^9}},ExpressionUUID->"9ba105f7-cac0-4376-86b7-\
cbaf19298376"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"The", " ", "2"}], "-", 
   RowBox[{
   "pt", " ", "rule", " ", "has", " ", "to", " ", "be", " ", "extracted", " ",
     "from", " ", "feynrules"}]}], "*)"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940418193563523*^9, 3.940418240123968*^9}, {
  3.940917019503541*^9, 3.940917028056849*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"834de102-b8f2-4d93-8cf6-2ba8a64ee86e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pi", "[", "p2_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "invL2", " ", "r61", " ", 
    RowBox[{"p2", "^", "2"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"invL2", "^", "2"}], " ", "r81", " ", 
    RowBox[{"p2", "^", "3"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940418535066334*^9, 3.940418561276748*^9}, {
   3.940418665380933*^9, 3.940418684085899*^9}, {3.940418769433139*^9, 
   3.9404188188247423`*^9}, {3.9404188990114193`*^9, 3.94041894705956*^9}, 
   3.940917016667403*^9, 3.940917059034863*^9, {3.940919580212785*^9, 
   3.940919580213702*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"501fbdc0-b8f2-4eca-b312-fd84201d1c19"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Perturbatively", " ", "computing", " ", 
    SuperscriptBox[
     SubscriptBox["m", "phys"], "2"]}], "-", 
   SuperscriptBox[
    SubscriptBox["m", "0"], "2"], "-", 
   RowBox[{"\[CapitalPi]", 
    RowBox[{"(", 
     SuperscriptBox[
      SubscriptBox["m", "phys"], "2"], ")"}]}]}], "*)"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940917069369108*^9, 3.9409171100723133`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"9e505ab8-c3a5-49f6-8a53-c8ed98bfad94"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mphys2", "=", 
   RowBox[{"mphys2dim4", "+", 
    RowBox[{"invL2", " ", "mphys2dim6"}], "+", 
    RowBox[{
     RowBox[{"invL2", "^", "2"}], " ", "mphys2dim8"}]}]}], ";"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940418962636472*^9, 3.940419013957004*^9}, 
   3.940917067403897*^9, {3.940919580215123*^9, 3.940919580216031*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"5b97211e-58c3-483e-9241-ea5472357811"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mphysCondition", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"EFTSeries", "[", 
      RowBox[{
       RowBox[{"mphys2", "-", 
        RowBox[{"m0", "^", "2"}], "-", 
        RowBox[{"pi", "[", "mphys2", "]"}]}], ",", "2"}], "]"}], ",", 
     "invL2"}], "]"}]}], ";"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940419025517899*^9, 3.940419172208124*^9}, {
  3.940419601073985*^9, 3.940419602041388*^9}, {3.9409121259930143`*^9, 
  3.940912135879049*^9}, {3.940917122435896*^9, 3.940917123464035*^9}, {
  3.9409195670658817`*^9, 3.940919568964713*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"b506da6d-c2ee-411d-bf25-3d5f80286b8a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"mphys2", "=", 
  RowBox[{"mphys2", "/.", " ", 
   RowBox[{"Flatten", "@", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"mphysCondition", "==", "0"}], ",", 
      RowBox[{"{", 
       RowBox[{"mphys2dim4", ",", "mphys2dim6", ",", "mphys2dim8"}], "}"}]}], 
     "]"}]}]}]}], "\n", 
 RowBox[{"Z", "=", 
  RowBox[{"EFTSeries", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{
        RowBox[{"pi", "'"}], "[", "mphys2", "]"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}], ",", "2"}], "]"}]}]}], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940917148422571*^9, 3.940917158189172*^9}, {
  3.940917256671267*^9, 3.940917259218982*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"47ea9a9e-f139-4d82-af7a-de3c90b14850"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["m0", "2"], "-", 
  RowBox[{"2", " ", "invL2", " ", 
   SuperscriptBox["m0", "4"], " ", "r61"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["invL2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["m0", "6"], " ", 
      SuperscriptBox["r61", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m0", "6"], " ", "r81"}]}], ")"}]}]}]], "Output",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{3.9409197372337713`*^9, 3.940919828640278*^9, 
  3.9409217589143767`*^9, 3.9409370484061413`*^9, 3.940937561795656*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"b863f58c-b152-44e8-8d63-06ecc0416ce3"],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"4", " ", "invL2", " ", 
   SuperscriptBox["m0", "2"], " ", "r61"}], "+", 
  RowBox[{
   SuperscriptBox["invL2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"24", " ", 
      SuperscriptBox["m0", "4"], " ", 
      SuperscriptBox["r61", "2"]}], "+", 
     RowBox[{"6", " ", 
      SuperscriptBox["m0", "4"], " ", "r81"}]}], ")"}]}]}]], "Output",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{3.9409197372337713`*^9, 3.940919828640278*^9, 
  3.9409217589143767`*^9, 3.9409370484061413`*^9, 3.940937561860973*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"aa7f26b2-0083-4f35-be1e-2571d14be6f9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Propagators", " ", "in", " ", "full", " ", "and", " ", "physical", " ", 
   "mmodels"}], "*)"}]], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940919746709247*^9, 3.9409197562392893`*^9}, {
  3.940935363422977*^9, 3.940935365716856*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"6664ff80-bd6e-4bfa-8f29-938be1b59e2a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PropFull", "[", "p_", "]"}], ":=", 
  RowBox[{"EFTSeries", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SP", "[", 
        RowBox[{"p", ",", "p"}], "]"}], "-", 
       RowBox[{"m0", "^", "2"}], "-", 
       RowBox[{"pi", "[", 
        RowBox[{"SP", "[", 
         RowBox[{"p", ",", "p"}], "]"}], "]"}]}], ")"}]}], ",", "2"}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"PropPhys", "[", "p_", "]"}], ":=", 
  RowBox[{"EFTSeries", "[", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SP", "[", 
        RowBox[{"p", ",", "p"}], "]"}], "-", "mphys2"}], ")"}]}], ",", "2"}], 
   "]"}]}], "\n", 
 RowBox[{
  RowBox[{"expandPropFull", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FeynAmpDenominator", "[", 
      RowBox[{"PD", "[", 
       RowBox[{
        RowBox[{"Momentum", "[", "p_", "]"}], ",", "m_"}], "]"}], "]"}], ":>", 
     RowBox[{"PropFull", "[", "p", "]"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"expandPropPhys", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FeynAmpDenominator", "[", 
      RowBox[{"PD", "[", 
       RowBox[{
        RowBox[{"Momentum", "[", "p_", "]"}], ",", "m_"}], "]"}], "]"}], ":>", 
     RowBox[{"PropPhys", "[", "p", "]"}]}], "}"}]}], ";"}]}], "Input",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.940917295951279*^9, 3.940917295952077*^9}, {
  3.94092486975544*^9, 3.940924870076372*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"fa921eb0-b21d-45da-91ec-f90f5b652b99"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Computation  of  amplitudes", "Subsection",
 CellChangeTimes->{{3.940917412131151*^9, 
  3.94091741688487*^9}},ExpressionUUID->"7b896a32-c3ef-4246-9678-\
d1bce4da8fa6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"EFT", " ", "order", " ", "of", " ", "parameters"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.940919554880112*^9, 3.940919561617923*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"67d611b8-8057-4166-a1bf-2fc3ad431bd3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"EFTOrder", "=", 
   RowBox[{"Flatten", "@", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "->", 
          RowBox[{"invL2", " ", "#"}]}], ")"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{"a61", ",", "r61", ",", "r62", ",", "a61phys"}], "}"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"#", "->", 
          RowBox[{
           RowBox[{"invL2", "^", "2"}], " ", "#"}]}], ")"}], "&"}], "/@", 
       RowBox[{"{", 
        RowBox[{
        "a81", ",", "a82", ",", "r81", ",", "r82", ",", "r83", ",", "r84", 
         ",", "a81phys", ",", "a82phys"}], "}"}]}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"perturbativeOrder", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"lmbdphys", "->", 
      RowBox[{"lmbd", "+", 
       RowBox[{"invL2", " ", "lmbdphysdim6"}], "+", 
       RowBox[{
        RowBox[{"invL2", "^", "2"}], " ", "lmbdphysdim8"}]}]}], ",", 
     RowBox[{"a61phys", "->", 
      RowBox[{"a61physdim6", "+", 
       RowBox[{"invL2", " ", "a61physdim8"}]}]}], ",", " ", 
     RowBox[{"a81phys", "->", "a81physdim8"}], ",", 
     RowBox[{"a82phys", "->", "a82physdim8"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.940919552091446*^9, 3.940919552092484*^9}, {
  3.940934347606018*^9, 3.940934351438837*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"931af899-2942-4aad-b913-06ac021ff198"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Amplitude", " ", "to", " ", 
   RowBox[{"compute", ":", " ", 
    RowBox[{"8", " ", "incoming", " ", "scalars"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.940919763289301*^9, 3.940919773797497*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"b7753220-19d8-46b0-b1e3-349e371a3ebe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nScalars", "=", "8"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"process", "=", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"S", "[", "1", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "nScalars"}], "}"}]}], "]"}], "->", 
    RowBox[{"{", "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"momenta", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Symbol", "[", 
      RowBox[{"\"\<P\>\"", "<>", 
       RowBox[{"ToString", "[", "i", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nScalars"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.940919594058771*^9, 3.9409195940595818`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"27ca7c6c-918f-46ab-99ce-5ff23d69fe13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"topo", "=", 
   RowBox[{"CreateTopologies", "[", 
    RowBox[{"0", ",", 
     RowBox[{"nScalars", "->", "0"}], ",", 
     RowBox[{"Adjacencies", "->", 
      RowBox[{"{", 
       RowBox[{"4", ",", "6", ",", "8"}], "}"}]}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.940919619625478*^9, 3.940919619627666*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"d7af50f8-bc82-4a54-8370-0205d0f44490"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"diagsFull", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{"topo", ",", "process", ",", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", "->", "modelFull"}], ",", 
     RowBox[{"GenericModel", "->", "modelFull"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"ampFull", "=", 
   RowBox[{
    RowBox[{"FCFAConvert", "[", 
     RowBox[{
      RowBox[{"CreateFeynAmp", "[", "diagsFull", "]"}], ",", 
      RowBox[{"IncomingMomenta", "->", "momenta"}], ",", 
      RowBox[{"List", "->", "False"}]}], "]"}], "/.", " ", "EFTOrder"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9409196366872873`*^9, 3.940919655779895*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"3b3077db-2a4c-4053-a69c-dcd2da88350f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ampFull", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"EFTSeries", "[", 
       RowBox[{
        RowBox[{"Z", "^", 
         RowBox[{"(", 
          RowBox[{"nScalars", "/", "2"}], ")"}]}], ",", "2"}], "]"}], " ", 
      RowBox[{"EFTSeries", "[", 
       RowBox[{"ampFull", ",", "2"}], "]"}]}], "/.", " ", 
     "expandPropFull"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ampFull", "=", 
     RowBox[{
      RowBox[{"EFTSeries", "[", 
       RowBox[{"ampFull", ",", "2"}], "]"}], "//", "ExpandScalarProduct"}]}], 
    ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampFull", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"ampFull", ",", "invL2"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Power", "[", 
        RowBox[{"invL2", ",", 
         RowBox[{"n_", "/;", 
          RowBox[{"n", ">", "2"}]}]}], "]"}], "->", "0"}], "}"}]}], "//", 
    "ExpandScalarProduct"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.94091983804478*^9, 3.940919838045755*^9}, {
  3.940925156630862*^9, 3.940925161069177*^9}, {3.940925210679004*^9, 
  3.940925210921598*^9}, {3.940932548901969*^9, 3.940932570657812*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"ccddc302-6464-491d-ac99-03aaa1b07b88"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"diagsPhys", "=", 
   RowBox[{"InsertFields", "[", 
    RowBox[{"topo", ",", "process", ",", 
     RowBox[{"InsertionLevel", "->", 
      RowBox[{"{", "Particles", "}"}]}], ",", 
     RowBox[{"Model", "->", "modelPhys"}], ",", 
     RowBox[{"GenericModel", "->", "modelPhys"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ampPhys", "=", 
    RowBox[{
     RowBox[{"FCFAConvert", "[", 
      RowBox[{
       RowBox[{"CreateFeynAmp", "[", "diagsPhys", "]"}], ",", 
       RowBox[{"IncomingMomenta", "->", "momenta"}], ",", 
       RowBox[{"List", "->", "False"}]}], "]"}], "/.", " ", "EFTOrder"}]}], 
   ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"ampPhys", "=", 
    RowBox[{
     RowBox[{"EFTSeries", "[", 
      RowBox[{
       RowBox[{"ampPhys", "/.", " ", "expandPropPhys"}], ",", "2"}], "]"}], "//",
      "ExpandScalarProduct"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ampPhys", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{
        RowBox[{"ampPhys", "/.", " ", "expandPropPhys"}], ",", "invL2"}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Power", "[", 
         RowBox[{"invL2", ",", 
          RowBox[{"n_", "/;", 
           RowBox[{"n", ">", "2"}]}]}], "]"}], "->", "0"}], "}"}]}], "//", 
     "ExpandScalarProduct"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"ampPhys", "=", 
     RowBox[{"EFTSeries", "[", 
      RowBox[{
       RowBox[{"ampPhys", "/.", " ", "perturbativeOrder"}], ",", "2"}], 
      "]"}]}], ";"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ampPhys", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{"ampPhys", "/.", " ", "perturbativeOrder"}], ",", "invL2"}], 
     "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Power", "[", 
       RowBox[{"invL2", ",", 
        RowBox[{"n_", "/;", 
         RowBox[{"n", ">", "2"}]}]}], "]"}], "->", "0"}], "}"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.940919853329879*^9, 3.940919853330825*^9}, {
   3.9409203556979656`*^9, 3.940920356264166*^9}, {3.940932618045699*^9, 
   3.9409326405439177`*^9}, {3.940932676389154*^9, 3.940932757616797*^9}, {
   3.940932803901125*^9, 3.940932804511647*^9}, {3.940932878892976*^9, 
   3.940932887621722*^9}, {3.940932918249438*^9, 3.940932955797232*^9}, 
   3.9409330537102222`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"f9e08b82-ce2d-469c-8c7f-8d739987c29a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Substitution  of  rational  kinematics", "Subsection",
 CellChangeTimes->{{3.940919902865473*^9, 
  3.940919924093835*^9}},ExpressionUUID->"babd61c8-c0ed-4025-b3a7-\
871ad427153a"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Load", " ", "spinor", " ", "helicity", " ", "and", " ", "remove", " ", 
   "some", " ", "definitions", " ", "of", " ", "FeynArts", " ", "that", " ", 
   "will", " ", "be", " ", "overwritten"}], "*)"}]], "Input",
 CellChangeTimes->{{3.940921555997408*^9, 3.9409215639388537`*^9}, {
  3.940933022365992*^9, 3.940933040521564*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"09bb678e-e1cc-4215-8e7d-ef2451ffab3a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Remove", "[", 
   RowBox[{"S", ",", "Mass", ",", "Mom"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "SpinorHelicity4D`"}]}], "Input",
 CellChangeTimes->{{3.940932999374234*^9, 3.940933020403077*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"a019b9f8-8e06-4267-bf55-5dba595ee71d"],

Cell[CellGroupData[{

Cell[BoxData["\<\"===============SpinorHelicity4D==============\"\>"], "Print",
 CellChangeTimes->{3.940933079684746*^9, 3.9409371891477613`*^9, 
  3.940937700837261*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"b3140435-f16d-4ccd-a4c0-826c73bfe246"],

Cell[BoxData["\<\"Author: Manuel Accettulli Huber (QMUL)\"\>"], "Print",
 CellChangeTimes->{3.940933079684746*^9, 3.9409371891477613`*^9, 
  3.940937700839135*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"a2462884-3d8f-4bc8-b477-93d17a974ccb"],

Cell[BoxData["\<\"Please report any bug to:\"\>"], "Print",
 CellChangeTimes->{3.940933079684746*^9, 3.9409371891477613`*^9, 
  3.9409377008416233`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"26412074-3476-4f5f-b74a-7ba334960bfa"],

Cell[BoxData["\<\"m.accettullihuber@qmul.ac.uk\"\>"], "Print",
 CellChangeTimes->{3.940933079684746*^9, 3.9409371891477613`*^9, 
  3.9409377008426723`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"1264234c-4635-4a1a-a99a-ee187bd76d4c"],

Cell[BoxData["\<\"Version 1.0 , last update 11/03/2023\"\>"], "Print",
 CellChangeTimes->{3.940933079684746*^9, 3.9409371891477613`*^9, 
  3.9409377008436728`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"f3ce6737-e4b6-44df-a41a-009b885b5e20"],

Cell[BoxData[
 TemplateBox[{
  "\"Click here for full documentation\"", 
   "https://github.com/accettullihuber/SpinorHelicity4D"},
  "HyperlinkURL"]], "Print",
 CellChangeTimes->{3.940933079684746*^9, 3.9409371891477613`*^9, 
  3.940937700844705*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"44af6b4d-f573-4d8b-ad5a-43b3cb2216b7"],

Cell[BoxData["\<\"=============================================\"\>"], "Print",
 CellChangeTimes->{3.940933079684746*^9, 3.9409371891477613`*^9, 
  3.9409377008475723`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"36b092ed-fbda-4219-a68c-8b044fc980fc"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Some", " ", "useful", " ", 
    RowBox[{"definitions", ":", " ", 
     RowBox[{"Levi", "-", 
      RowBox[{"civita", " ", "tensor"}]}]}]}], ",", " ", 
   RowBox[{
   "Pauli", " ", "matrices", " ", "and", " ", "Lorentzian", " ", 
    "product"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.94091994089288*^9, 3.9409199465347013`*^9}, {
  3.940933654832335*^9, 3.9409336704484386`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ffff90fe-e6a5-478b-b82c-4ff799f245e6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eps", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"sigmas", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", "2", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "I"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"I", ",", "0"}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"MDot", "[", 
    RowBox[{"a_List", ",", "b_List"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"b", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"a", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", 
        RowBox[{"-", "1"}]}], "]"}], "]"}], ".", 
     RowBox[{"b", "[", 
      RowBox[{"[", 
       RowBox[{"2", ";;", 
        RowBox[{"-", "1"}]}], "]"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.940919928185737*^9, 3.940919928186704*^9}, {
  3.940920218498111*^9, 3.940920221174342*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"569f734c-3ab0-40a3-b378-dacb2a19d057"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Initialization", " ", "of", " ", "lists", " ", "of", " ", "equations"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"equationsdim6", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"equationsdim8", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "A", " ", "loop", " ", "over", " ", "the", " ", "number", " ", "of", " ",
       "equations", " ", "we", " ", 
      RowBox[{"want", ".", " ", "Since"}], " ", "there", " ", "are", " ", "2",
       " ", "unknowns", " ", "at", " ", "dimension", " ", "6", " ", "and", 
      " ", "\[IndentingNewLine]", "5", " ", "unknowns", " ", "at", " ", 
      "dimension", " ", "8"}], ",", " ", 
     RowBox[{
     "it", " ", "will", " ", "be", " ", "enough", " ", "with", " ", "5", " ", 
      "equations"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
      "Generation", " ", "of", " ", "spinors", " ", "for", " ", "8", " ", 
       "scalars", " ", "called", " ", "s1"}], ",", "s2", ",", "...", ",", 
      "s8"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"scalars", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"\"\<s\>\"", "<>", 
          RowBox[{"ToString", "[", "i", "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "nScalars"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"spinors", "=", 
       RowBox[{"GenSpinors", "[", 
        RowBox[{"scalars", ",", 
         RowBox[{"SameMasses", "->", "scalars"}], ",", 
         RowBox[{"DisplaySpinors", "->", "True"}], ",", 
         RowBox[{"ParameterRange", "->", "50"}]}], "]"}]}], ";", " ", "\n", 
      "  ", 
      RowBox[{"spScalars", "=", 
       RowBox[{"spinors", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Arbitrary", " ", "mass", " ", "of", " ", "the", " ", "scalars", " ", 
        RowBox[{"(", 
         RowBox[{"a", " ", "number"}], ")"}]}], "*)"}], "\n", "  ", 
      RowBox[{"m2", "=", 
       RowBox[{
        RowBox[{"S", "[", "\"\<s1\>\"", "]"}], "//", "ToNum"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Construction", " ", "of", " ", "momenta", " ", "from", " ", "the", 
         " ", "spinors"}], ",", " ", 
        RowBox[{
         RowBox[{
         "first", " ", "in", " ", "form", " ", "of", " ", "2", "x2", " ", 
          "matrices", " ", "and", " ", "then", " ", "converted", " ", "into", 
          " ", "4"}], "-", "vectors"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"momScalars", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"KroneckerProduct", "[", 
            RowBox[{
             RowBox[{"eps", ".", 
              RowBox[{"#", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ",", 
             RowBox[{"#", "[", 
              RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", 
           RowBox[{
            RowBox[{"m2", "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ".", "eps", ".", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], " ", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], ".", "eps", ".", 
                RowBox[{"#", "[", 
                 RowBox[{"[", "4", "]"}], "]"}]}]}], ")"}]}], " ", 
            RowBox[{"KroneckerProduct", "[", 
             RowBox[{
              RowBox[{"eps", ".", 
               RowBox[{"#", "[", 
                RowBox[{"[", "3", "]"}], "]"}]}], ",", 
              RowBox[{"#", "[", 
               RowBox[{"[", "4", "]"}], "]"}]}], "]"}]}]}], ")"}], "&"}], "/@",
         "spScalars"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "We", " ", "normalize", " ", "the", " ", "momenta", " ", "with", " ", 
        "an", " ", "arbitrary", " ", "mass", " ", "mS"}], "*)"}], "\n", "  ", 
      
      RowBox[{"psScalars", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"mS", "/", 
             RowBox[{"(", 
              RowBox[{"2", " ", 
               RowBox[{"Sqrt", "[", "m2", "]"}]}], ")"}]}], " ", 
            RowBox[{"Tr", "[", 
             RowBox[{"#", ".", 
              RowBox[{"sigmas", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "4"}], "}"}]}], "]"}], "&"}], "/@", 
        "momScalars"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "List", " ", "of", " ", "replacements", " ", "of", " ", "momenta", " ",
         "to", " ", "their", " ", "random", " ", "values"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"listReplacements", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Momentum", "[", 
           RowBox[{"momenta", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "->", 
          RowBox[{"psScalars", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "nScalars"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Replace", " ", "values", " ", "in", " ", "the", " ", "amplitude", " ",
         "of", " ", "the", " ", "full", " ", "model"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"ampRedBasis", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"ampFull", "//.", "listReplacements"}], "//.", 
         RowBox[{"{", 
          RowBox[{"Pair", "->", "MDot"}], "}"}]}], "//", "Expand"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Change", " ", "the", " ", "arbitrary", " ", "mass", " ", "mS", " ", 
        "to", " ", "the", " ", "physical", " ", "value", " ", 
        SuperscriptBox[
         SubscriptBox["m", "phys"], "2"], " ", "and", " ", "expand", " ", 
        "order", " ", "by", " ", "order", " ", "in", " ", "invL2"}], "*)"}], 
      "\n", "  ", 
      RowBox[{"ampRedBasis", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"EFTSeries", "[", 
          RowBox[{
           RowBox[{"ampRedBasis", "/.", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Power", "[", 
               RowBox[{"mS", ",", "n_"}], "]"}], ":>", 
              RowBox[{"mphys2", "^", 
               RowBox[{"(", 
                RowBox[{"n", "/", "2"}], ")"}]}]}], "}"}]}], ",", "2"}], 
          "]"}], ",", "invL2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ampReddim6", ",", "ampReddim8"}], "}"}], "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ampRedBasis", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"ampRedBasis", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "Repeat", " ", "the", " ", "same", " ", "with", " ", "the", " ", 
        "physical", " ", "model"}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"ampPhysBasis", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"ampPhys", "//.", "listReplacements"}], "//.", 
         RowBox[{"{", 
          RowBox[{"Pair", "->", "MDot"}], "}"}]}], "//", "Expand"}]}], ";", 
      "\n", "  ", 
      RowBox[{"ampPhysBasis", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{"EFTSeries", "[", 
          RowBox[{
           RowBox[{"ampPhysBasis", "/.", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Power", "[", 
               RowBox[{"mS", ",", "n_"}], "]"}], ":>", 
              RowBox[{"mphys2", "^", 
               RowBox[{"(", 
                RowBox[{"n", "/", "2"}], ")"}]}]}], "}"}]}], ",", "2"}], 
          "]"}], ",", "invL2"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"ampPhysdim6", ",", "ampPhysdim8"}], "}"}], "=", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"ampPhysBasis", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"ampPhysBasis", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Append", " ", "ampFull"}], "=", 
        RowBox[{
        "ampPhys", " ", "with", " ", "the", " ", "proper", " ", "order", " ", 
         "in", " ", "the", " ", "EFT", " ", "dimenson", " ", "to", " ", "the",
          " ", "system", " ", "of", " ", "equations"}]}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"equationsdim6", ",", 
        RowBox[{"ampReddim6", "==", "ampPhysdim6"}]}], "]"}], ";", "\n", "  ", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"equationsdim8", ",", 
        RowBox[{"ampReddim8", "==", "ampPhysdim8"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.940919958110176*^9, 3.9409200254127293`*^9}, {
  3.940920093224126*^9, 3.940920114767902*^9}, {3.940920161904406*^9, 
  3.940920215443436*^9}, {3.9409202586122646`*^9, 3.940920265661232*^9}, {
  3.940933477456553*^9, 3.940933516308442*^9}, {3.940933674717753*^9, 
  3.940933885038334*^9}, {3.940933916006543*^9, 3.9409339307406*^9}, {
  3.9409339611539516`*^9, 3.940934150004309*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"d3554478-12c3-40b8-a45c-322350016377"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Output reads {|\[Lambda]\[RightAngleBracket],|\[Lambda]],|\
\[Mu]\[RightAngleBracket],|\[Mu]]} and {|\[Lambda]\[RightAngleBracket],|\
\[Lambda]]} for massive and massless spinors respectively.\"\>"], "Print",
 CellChangeTimes->{{3.940933507642662*^9, 3.940933516766102*^9}, 
   3.940933931138028*^9, 3.940934405390116*^9, 3.940937189455551*^9, 
   3.9409377009838*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"68c5371d-d282-4a08-9fdf-a68ebd81cde7"],

Cell[BoxData["\<\"Output reads {|\[Lambda]\[RightAngleBracket],|\[Lambda]],|\
\[Mu]\[RightAngleBracket],|\[Mu]]} and {|\[Lambda]\[RightAngleBracket],|\
\[Lambda]]} for massive and massless spinors respectively.\"\>"], "Print",
 CellChangeTimes->{{3.940933507642662*^9, 3.940933516766102*^9}, 
   3.940933931138028*^9, 3.940934405390116*^9, 3.940937189455551*^9, 
   3.940937761544037*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"e62d9302-ddc4-4f1b-87af-a32b25b67fb1"],

Cell[BoxData["\<\"Output reads {|\[Lambda]\[RightAngleBracket],|\[Lambda]],|\
\[Mu]\[RightAngleBracket],|\[Mu]]} and {|\[Lambda]\[RightAngleBracket],|\
\[Lambda]]} for massive and massless spinors respectively.\"\>"], "Print",
 CellChangeTimes->{{3.940933507642662*^9, 3.940933516766102*^9}, 
   3.940933931138028*^9, 3.940934405390116*^9, 3.940937189455551*^9, 
   3.94093782681076*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"5cb88267-b58a-445f-adf5-1c6274731a63"],

Cell[BoxData["\<\"Output reads {|\[Lambda]\[RightAngleBracket],|\[Lambda]],|\
\[Mu]\[RightAngleBracket],|\[Mu]]} and {|\[Lambda]\[RightAngleBracket],|\
\[Lambda]]} for massive and massless spinors respectively.\"\>"], "Print",
 CellChangeTimes->{{3.940933507642662*^9, 3.940933516766102*^9}, 
   3.940933931138028*^9, 3.940934405390116*^9, 3.940937189455551*^9, 
   3.940937889726635*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"1d2fff36-0416-470d-933d-53fb4c043e6d"],

Cell[BoxData["\<\"Output reads {|\[Lambda]\[RightAngleBracket],|\[Lambda]],|\
\[Mu]\[RightAngleBracket],|\[Mu]]} and {|\[Lambda]\[RightAngleBracket],|\
\[Lambda]]} for massive and massless spinors respectively.\"\>"], "Print",
 CellChangeTimes->{{3.940933507642662*^9, 3.940933516766102*^9}, 
   3.940933931138028*^9, 3.940934405390116*^9, 3.940937189455551*^9, 
   3.940937953228438*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"f6698c5e-5efa-45b6-8d0a-346ff2c14e5c"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Solution", " ", "of", " ", "system", " ", "up", " ", "to", " ", "EFT", " ",
    "order", " ", "6"}], "*)"}]], "Input",
 CellChangeTimes->{{3.940935182278736*^9, 3.940935199225409*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"92e9753e-f46c-4bbd-9aa3-c67f2fea3828"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefphysdim6", "=", 
   RowBox[{"{", 
    RowBox[{"lmbdphysdim6", ",", "a61physdim6"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"soldim6", "=", 
   RowBox[{
    RowBox[{"Flatten", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{"equationsdim6", ",", "coefphysdim6"}], "]"}]}], "//", 
    "Expand"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.940920281223282*^9, 3.940920296516381*^9}, 
   3.940933858019104*^9, 3.9409342820949793`*^9, {3.940934318267827*^9, 
   3.940934322188119*^9}, {3.940935120732686*^9, 3.940935122459525*^9}, {
   3.940935204990901*^9, 3.940935205812055*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"777a2707-4af6-40b1-98c3-66dd63c952be"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Substitution", " ", "of", " ", "solution", " ", "of", " ", "system", " ", 
   "up", " ", "to", " ", "EFT", " ", "order", " ", "6", " ", "and", " ", 
   "solve", " ", "for", " ", "EFT", " ", "order", " ", "8"}], "*)"}]], "Input",\

 CellChangeTimes->{{3.94093521408432*^9, 3.940935226634323*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"dcc41456-5a21-4fe3-8b0a-0ce81b3c4e51"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"coefphysdim8", "=", 
   RowBox[{"{", 
    RowBox[{
    "lmbdphysdim8", ",", "a61physdim8", ",", "a81physdim8", ",", 
     "a82physdim8"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"soldim8", "=", 
   RowBox[{
    RowBox[{"Flatten", "@", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"equationsdim8", "/.", "soldim6"}], ",", "coefphysdim8"}], 
      "]"}]}], "//", "Expand"}]}], ";"}]}], "Input",
 CellLabel->"In[54]:=",ExpressionUUID->"d2ad6833-da3f-4f49-80d8-bf127d650b6c"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Print", " ", "the", " ", "solution", " ", "for", " ", "the", " ", 
   "coefficients"}], "*)"}]], "Input",
 CellChangeTimes->{{3.940935236120934*^9, 3.9409352491980247`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"5515f7b1-f982-45de-b572-763d1de08b5e"],

Cell[CellGroupData[{

Cell[BoxData[{"mphys2", "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"lmbdphys", "/.", " ", "perturbativeOrder"}], "/.", " ", 
   "soldim6"}], "/.", " ", "soldim8"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a61phys", "/.", " ", "perturbativeOrder"}], "/.", " ", 
   "soldim6"}], "/.", " ", "soldim8"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a81phys", "/.", " ", "perturbativeOrder"}], "/.", " ", 
   "soldim6"}], "/.", " ", "soldim8"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a82phys", "/.", " ", "perturbativeOrder"}], "/.", " ", 
   "soldim6"}], "/.", " ", "soldim8"}]}], "Input",
 CellChangeTimes->{{3.9409202886916437`*^9, 3.940920288692443*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"f5dab61e-906b-48f7-b043-5633abaad251"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["m0", "2"], "-", 
  RowBox[{"2", " ", "invL2", " ", 
   SuperscriptBox["m0", "4"], " ", "r61"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["invL2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["m0", "6"], " ", 
      SuperscriptBox["r61", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["m0", "6"], " ", "r81"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9409342840554047`*^9, 3.940935109094976*^9, 
  3.9409375096392117`*^9, 3.940938017938354*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"86e556bb-9681-4ebd-ad19-853bed929b14"],

Cell[BoxData[
 RowBox[{"lmbd", "+", 
  RowBox[{"invL2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "8"}], " ", "lmbd", " ", 
      SuperscriptBox["m0", "2"], " ", "r61"}], "+", 
     RowBox[{
      SuperscriptBox["m0", "2"], " ", "r62"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox["invL2", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"64", " ", "lmbd", " ", 
      SuperscriptBox["m0", "4"], " ", 
      SuperscriptBox["r61", "2"]}], "-", 
     RowBox[{"10", " ", 
      SuperscriptBox["m0", "4"], " ", "r61", " ", "r62"}], "+", 
     RowBox[{"12", " ", "lmbd", " ", 
      SuperscriptBox["m0", "4"], " ", "r81"}], "-", 
     RowBox[{
      SuperscriptBox["m0", "4"], " ", "r82"}], "-", 
     RowBox[{
      SuperscriptBox["m0", "4"], " ", "r83"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9409342840554047`*^9, 3.940935109094976*^9, 
  3.9409375096392117`*^9, 3.940938017939962*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"3f4289b3-f9e8-4dd3-bd1f-dd6d06a87626"],

Cell[BoxData[
 RowBox[{"a61", "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["lmbd", "2"], " ", "r61"}], "-", 
  RowBox[{"4", " ", "lmbd", " ", "r62"}], "+", 
  RowBox[{"invL2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "12"}], " ", "a61", " ", 
      SuperscriptBox["m0", "2"], " ", "r61"}], "-", 
     RowBox[{
      FractionBox["1728", "5"], " ", 
      SuperscriptBox["lmbd", "2"], " ", 
      SuperscriptBox["m0", "2"], " ", 
      SuperscriptBox["r61", "2"]}], "+", 
     RowBox[{
      FractionBox["512", "5"], " ", "lmbd", " ", 
      SuperscriptBox["m0", "2"], " ", "r61", " ", "r62"}], "-", 
     FractionBox[
      RowBox[{"22", " ", 
       SuperscriptBox["m0", "2"], " ", 
       SuperscriptBox["r62", "2"]}], "5"], "-", 
     RowBox[{
      FractionBox["304", "5"], " ", 
      SuperscriptBox["lmbd", "2"], " ", 
      SuperscriptBox["m0", "2"], " ", "r81"}], "+", 
     RowBox[{
      FractionBox["56", "5"], " ", "lmbd", " ", 
      SuperscriptBox["m0", "2"], " ", "r82"}], "+", 
     RowBox[{"8", " ", "lmbd", " ", 
      SuperscriptBox["m0", "2"], " ", "r83"}], "-", 
     RowBox[{
      SuperscriptBox["m0", "2"], " ", "r84"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9409342840554047`*^9, 3.940935109094976*^9, 
  3.9409375096392117`*^9, 3.9409380179419107`*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"a6121c2e-1747-4da5-bf03-c5272d68068c"],

Cell[BoxData[
 RowBox[{"a81", "-", 
  RowBox[{"48", " ", "a61", " ", "lmbd", " ", "r61"}], "-", 
  FractionBox[
   RowBox[{"3072", " ", 
    SuperscriptBox["lmbd", "3"], " ", 
    SuperscriptBox["r61", "2"]}], "5"], "+", 
  RowBox[{"6", " ", "a61", " ", "r62"}], "+", 
  RowBox[{
   FractionBox["1248", "5"], " ", 
   SuperscriptBox["lmbd", "2"], " ", "r61", " ", "r62"}], "-", 
  FractionBox[
   RowBox[{"108", " ", "lmbd", " ", 
    SuperscriptBox["r62", "2"]}], "5"], "-", 
  FractionBox[
   RowBox[{"576", " ", 
    SuperscriptBox["lmbd", "3"], " ", "r81"}], "5"], "+", 
  FractionBox[
   RowBox[{"144", " ", 
    SuperscriptBox["lmbd", "2"], " ", "r82"}], "5"], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["lmbd", "2"], " ", "r83"}], "-", 
  RowBox[{"4", " ", "lmbd", " ", "r84"}]}]], "Output",
 CellChangeTimes->{3.9409342840554047`*^9, 3.940935109094976*^9, 
  3.9409375096392117`*^9, 3.9409380179437923`*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"79f0edef-5c65-4e83-bd6e-84883d3e13d2"],

Cell[BoxData["a82"], "Output",
 CellChangeTimes->{3.9409342840554047`*^9, 3.940935109094976*^9, 
  3.9409375096392117`*^9, 3.940938017945348*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"a0c47f47-ed25-440d-9cd7-67aada764c08"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1383, 765},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
InputAliases-><|"intt" -> RowBox[{"\[Integral]", 
     RowBox[{"\[SelectionPlaceholder]", 
       RowBox[{"\[DifferentialD]", "\[Placeholder]"}]}]}], "dintt" -> 
  RowBox[{
     SubsuperscriptBox[
     "\[Integral]", "\[SelectionPlaceholder]", "\[Placeholder]"], 
     RowBox[{"\[Placeholder]", 
       RowBox[{"\[DifferentialD]", "\[Placeholder]"}]}]}], "rintt" -> 
  RowBox[{
     UnderscriptBox["\[Integral]", 
      RowBox[{"\[SelectionPlaceholder]", "\[Element]", "\[Placeholder]"}]], 
     "\[Placeholder]"}], "sumt" -> RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
      "\[Placeholder]"], "\[Placeholder]"}], "prodt" -> RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"\[SelectionPlaceholder]", "=", "\[Placeholder]"}], 
      "\[Placeholder]"], "\[Placeholder]"}], "dt" -> RowBox[{
     SubscriptBox["\[PartialD]", "\[SelectionPlaceholder]"], 
     "\[Placeholder]"}], "cbrt" -> 
  RadicalBox[
   "\[SelectionPlaceholder]", "3", SurdForm -> True, MultilineFunction -> 
    None], "surd" -> 
  RadicalBox[
   "\[SelectionPlaceholder]", "\[Placeholder]", SurdForm -> True, 
    MultilineFunction -> None], "ket" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "Ket"], "bra" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "Bra"], "braket" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[Placeholder]"}, "BraKet"], 
  "delay" -> TemplateBox[{"\[SelectionPlaceholder]"}, "SystemsModelDelay"], 
  "grad" -> RowBox[{
     SubscriptBox["\[Del]", "\[SelectionPlaceholder]"], "\[Placeholder]"}], 
  "del." -> RowBox[{
     SubscriptBox["\[Del]", "\[SelectionPlaceholder]"], ".", 
     "\[Placeholder]"}], "delx" -> RowBox[{
     SubscriptBox["\[Del]", "\[SelectionPlaceholder]"], "\[Cross]", 
     "\[Placeholder]"}], "del2" -> RowBox[{
     SubsuperscriptBox["\[Del]", "\[SelectionPlaceholder]", 2], 
     "\[Placeholder]"}], "kd" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "KroneckerDeltaSeq"], "algs" -> 
  TemplateBox[{}, "Algebraics"], "bools" -> TemplateBox[{}, "Booleans"], 
  "comps" -> TemplateBox[{}, "Complexes"], "ints" -> 
  TemplateBox[{}, "Integers"], "pris" -> TemplateBox[{}, "Primes"], "rats" -> 
  TemplateBox[{}, "Rationals"], "reals" -> TemplateBox[{}, "Reals"], "pints" -> 
  TemplateBox[{}, "PositiveIntegers"], "npints" -> 
  TemplateBox[{}, "NonPositiveIntegers"], "nnints" -> 
  TemplateBox[{}, "NonNegativeIntegers"], "nints" -> 
  TemplateBox[{}, "NegativeIntegers"], "prats" -> 
  TemplateBox[{}, "PositiveRationals"], "nprats" -> 
  TemplateBox[{}, "NonPositiveRationals"], "nnrats" -> 
  TemplateBox[{}, "NonNegativeRationals"], "nrats" -> 
  TemplateBox[{}, "NegativeRationals"], "preals" -> 
  TemplateBox[{}, "PositiveReals"], "npreals" -> 
  TemplateBox[{}, "NonPositiveReals"], "nnreals" -> 
  TemplateBox[{}, "NonNegativeReals"], "nreals" -> 
  TemplateBox[{}, "NegativeReals"], "dlim" -> RowBox[{
     UnderscriptBox["\[Limit]", 
      RowBox[{"\[SelectionPlaceholder]", 
        UnderscriptBox["\[Rule]", 
         TemplateBox[{}, "Integers"]], "\[Infinity]"}]], "\[Placeholder]"}], 
  "dMlim" -> RowBox[{
     UnderscriptBox["\[MaxLimit]", 
      RowBox[{"\[SelectionPlaceholder]", 
        UnderscriptBox["\[Rule]", 
         TemplateBox[{}, "Integers"]], "\[Infinity]"}]], "\[Placeholder]"}], 
  "dmlim" -> RowBox[{
     UnderscriptBox["\[MinLimit]", 
      RowBox[{"\[SelectionPlaceholder]", 
        UnderscriptBox["\[Rule]", 
         TemplateBox[{}, "Integers"]], "\[Infinity]"}]], "\[Placeholder]"}], 
  "tue" -> OverscriptBox["\[UndirectedEdge]", "\[Placeholder]"], "tde" -> 
  OverscriptBox["\[DirectedEdge]", "\[Placeholder]"], "cB" -> 
  TemplateBox[{}, "CombinatorB"], "cC" -> TemplateBox[{}, "CombinatorC"], 
  "cI" -> TemplateBox[{}, "CombinatorI"], "cK" -> 
  TemplateBox[{}, "CombinatorK"], "cS" -> TemplateBox[{}, "CombinatorS"], 
  "cW" -> TemplateBox[{}, "CombinatorW"], "cY" -> 
  TemplateBox[{}, "CombinatorY"], "lu" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "SpinorLaUp", DisplayFunction -> (RowBox[{
       SuperscriptBox["\[Lambda]", #2], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorUndot", "[", #, "]", "[", "$lam", "]", "[", #2, "]", "[", 
       "Null", "]"}]& )], "ld" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "SpinorLaDown", DisplayFunction -> (RowBox[{
       SubscriptBox["\[Lambda]", #2], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorUndot", "[", #, "]", "[", "$lam", "]", "[", "Null", "]", 
       "[", #2, "]"}]& )], "muu" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "SpinorMuUp", DisplayFunction -> (RowBox[{
       SuperscriptBox["\[Mu]", #2], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorUndot", "[", #, "]", "[", "$mu", "]", "[", #2, "]", "[", 
       "Null", "]"}]& )], "mud" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "SpinorMuDown", DisplayFunction -> (RowBox[{
       SubscriptBox["\[Mu]", #2], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorUndot", "[", #, "]", "[", "$mu", "]", "[", "Null", "]", 
       "[", #2, "]"}]& )], "lp" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "SpinorUndotBareL", 
    DisplayFunction -> (RowBox[{"\[Lambda]", "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorUndotBare", "[", #, "]", "[", "$lam", "]"}]& )], "mp" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "SpinorUndotBareM", 
    DisplayFunction -> (RowBox[{"\[Mu]", "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorUndotBare", "[", #, "]", "[", "$mu", "]"}]& )], "ltu" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "SpinorLatUp", DisplayFunction -> (RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Lambda]", "~"], #2], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorDot", "[", #, "]", "[", "$lam", "]", "[", #2, "]", "[", 
       "Null", "]"}]& )], "ltd" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "SpinorLatDown", DisplayFunction -> (RowBox[{
       SubscriptBox[
        OverscriptBox["\[Lambda]", "~"], #2], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorDot", "[", #, "]", "[", "$lam", "]", "[", "Null", "]", 
       "[", #2, "]"}]& )], "mtu" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "SpinorMutUp", DisplayFunction -> (RowBox[{
       SuperscriptBox[
        OverscriptBox["\[Mu]", "~"], #2], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorDot", "[", #, "]", "[", "$mu", "]", "[", #2, "]", "[", 
       "Null", "]"}]& )], "mtd" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "SpinorMutDown", DisplayFunction -> (RowBox[{
       SubscriptBox[
        OverscriptBox["\[Mu]", "~"], #2], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorDot", "[", #, "]", "[", "$mu", "]", "[", "Null", "]", 
       "[", #2, "]"}]& )], "ltp" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "SpinorDotBareL", 
    DisplayFunction -> (RowBox[{
       OverscriptBox["\[Lambda]", "~"], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorDotBare", "[", #, "]", "[", "$lam", "]"}]& )], "mtp" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "SpinorDotBareM", 
    DisplayFunction -> (RowBox[{
       OverscriptBox["\[Mu]", "~"], "[", #, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"SpinorDotBare", "[", #, "]", "[", "$mu", "]"}]& )], "ab" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[Placeholder]"}, 
    "SpinorAngleBracket", DisplayFunction -> (RowBox[{"\[LeftAngleBracket]", 
       RowBox[{#, "\[MediumSpace]", #2}], "\[RightAngleBracket]"}]& ), 
    InterpretationFunction -> (RowBox[{"SpinorAngleBracket", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], "sb" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[Placeholder]"}, 
    "SpinorSquareBracket", DisplayFunction -> (RowBox[{"[", 
       RowBox[{#, "\[MediumSpace]", #2}], "]"}]& ), 
    InterpretationFunction -> (RowBox[{"SpinorSquareBracket", "[", 
       RowBox[{#, ",", #2}], "]"}]& )], "cas" -> 
  TemplateBox[{"\[SelectionPlaceholder]", 
     RowBox[{"{", "\[SelectionPlaceholder]", "}"}], 
     "\[SelectionPlaceholder]"}, "AngleSquareChain", 
    DisplayFunction -> (RowBox[{"\[LeftAngleBracket]", #, #2, #3, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"Chain", "[", "$angle", ",", #, ",", #2, ",", #3, ",", "$square",
        "]"}]& )], "csa" -> TemplateBox[{"\[SelectionPlaceholder]", 
     RowBox[{"{", "\[SelectionPlaceholder]", "}"}], 
     "\[SelectionPlaceholder]"}, "SquareAngleChain", 
    DisplayFunction -> (RowBox[{"[", #, #2, #3, "\[RightAngleBracket]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"Chain", "[", "$square", ",", #, ",", #2, ",", #3, ",", "$angle",
        "]"}]& )], "caa" -> TemplateBox[{"\[SelectionPlaceholder]", 
     RowBox[{"{", "\[SelectionPlaceholder]", "}"}], 
     "\[SelectionPlaceholder]"}, "AngleAngleChain", 
    DisplayFunction -> (
     RowBox[{"\[LeftAngleBracket]", #, #2, #3, "\[RightAngleBracket]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"Chain", "[", "$angle", ",", #, ",", #2, ",", #3, ",", "$angle", 
       "]"}]& )], "css" -> TemplateBox[{"\[SelectionPlaceholder]", 
     RowBox[{"{", "\[SelectionPlaceholder]", "}"}], 
     "\[SelectionPlaceholder]"}, "SquareSquareChain", 
    DisplayFunction -> (RowBox[{"[", #, #2, #3, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"Chain", "[", "$square", ",", #, ",", #2, ",", #3, ",", 
       "$square", "]"}]& )], "lcup" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "LevicivitaSHUp", DisplayFunction -> (SuperscriptBox["\[Epsilon]", 
      RowBox[{#, #2}]]& ), 
    InterpretationFunction -> (
     RowBox[{"LeviCivitaSH", "[", #, ",", #2, "]", "[", "$up", "]"}]& )], 
  "lcd" -> TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"},
     "LevicivitaSHDown", DisplayFunction -> (SubscriptBox["\[Epsilon]", 
      RowBox[{#, #2}]]& ), 
    InterpretationFunction -> (
     RowBox[{"LeviCivitaSH", "[", #, ",", #2, "]", "[", "$down", "]"}]& )], 
  "dlv" -> TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"},
     "DeltaVec", DisplayFunction -> (RowBox[{
       SubsuperscriptBox["\[Delta]", #2, #]}]& ), 
    InterpretationFunction -> (RowBox[{"DeltaVec", "[", #, ",", #2, "]"}]& )],
   "etu" -> TemplateBox[{
    "\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, "etaup", 
    DisplayFunction -> (SuperscriptBox["\[Eta]", 
      RowBox[{#, #2}]]& ), 
    InterpretationFunction -> (
     RowBox[{"Eta", "[", #, ",", #2, "]", "[", "$up", "]"}]& )], "etd" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "etadown", DisplayFunction -> (SubscriptBox["\[Eta]", 
      RowBox[{#, #2}]]& ), 
    InterpretationFunction -> (
     RowBox[{"Eta", "[", #, ",", #2, "]", "[", "$down", "]"}]& )], "plu" -> 
  TemplateBox[{
    "\[SelectionPlaceholder]", "\[SelectionPlaceholder]", 
     "\[SelectionPlaceholder]"}, "Polarup", DisplayFunction -> (RowBox[{
       SuperscriptBox["\[CurlyEpsilon]", #3], "[", #, ",", #2, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"Polar", "[", #, ",", #2, "]", "[", #3, "]", "[", "Null", 
       "]"}]& )], "pld" -> 
  TemplateBox[{
    "\[SelectionPlaceholder]", "\[SelectionPlaceholder]", 
     "\[SelectionPlaceholder]"}, "Polardown", DisplayFunction -> (RowBox[{
       SubscriptBox["\[CurlyEpsilon]", #3], "[", #, ",", #2, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"Polar", "[", #, ",", #2, "]", "[", "Null", "]", "[", #3, 
       "]"}]& )], "plb" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "PolarBare", 
    DisplayFunction -> (RowBox[{"\[CurlyEpsilon]", "[", #, ",", #2, "]"}]& ), 
    InterpretationFunction -> (
     RowBox[{"PolarBare", "[", #, ",", #2, "]"}]& )], "mmu" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, "Momup",
     DisplayFunction -> (RowBox[{
       SuperscriptBox[#, #2]}]& ), 
    InterpretationFunction -> (
     RowBox[{"Mom", "[", #, "]", "[", #2, "]", "[", "Null", "]"}]& )], "mmd" -> 
  TemplateBox[{"\[SelectionPlaceholder]", "\[SelectionPlaceholder]"}, 
    "Momdown", DisplayFunction -> (RowBox[{
       SubscriptBox[#, #2]}]& ), 
    InterpretationFunction -> (
     RowBox[{"Mom", "[", #, "]", "[", "Null", "]", "[", #2, "]"}]& )], "psu" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "PauliSH", 
    DisplayFunction -> (RowBox[{
       SuperscriptBox["\[Sigma]", #]}]& ), 
    InterpretationFunction -> (
     RowBox[{"PauliSH", "[", #, "]", "[", "$up", "]"}]& )], "psd" -> 
  TemplateBox[{"\[SelectionPlaceholder]"}, "PauliSH", 
    DisplayFunction -> (RowBox[{
       SubscriptBox["\[Sigma]", #]}]& ), 
    InterpretationFunction -> (
     RowBox[{"PauliSH", "[", #, "]", "[", "$down", "]"}]& )]|>,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"83232ed5-a9c9-4ba2-98dd-b0705c657f5e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 6568, 146, 399, "Text",ExpressionUUID->"5b7f7d91-55b1-40a6-b155-bf64bbdb2dd1"],
Cell[CellGroupData[{
Cell[7151, 170, 333, 6, 29, "Input",ExpressionUUID->"70a9d4ae-f594-487e-940b-92379623a564",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[7487, 178, 697, 15, 90, "Input",ExpressionUUID->"9521b990-1a77-4cff-b3e3-78a0d2f0eeb7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[8199, 196, 230, 6, 29, "Input",ExpressionUUID->"d7bc26f1-fbb2-4d4f-9404-cbfd204f7aac"],
Cell[CellGroupData[{
Cell[8454, 206, 291, 6, 29, "Input",ExpressionUUID->"20beb158-2ebf-4d16-8c02-331935fa0f7d",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[8748, 214, 760, 20, 50, "Input",ExpressionUUID->"05354449-16fe-4dae-8a28-1815f7f312ce",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]],
Cell[9523, 237, 703, 17, 50, "Input",ExpressionUUID->"e645ae3e-4fb8-460b-a0d7-98d038d17cf7"],
Cell[CellGroupData[{
Cell[10251, 258, 221, 4, 54, "Subsection",ExpressionUUID->"9ba105f7-cac0-4376-86b7-cbaf19298376"],
Cell[10475, 264, 444, 10, 29, "Input",ExpressionUUID->"834de102-b8f2-4d93-8cf6-2ba8a64ee86e"],
Cell[10922, 276, 723, 16, 29, "Input",ExpressionUUID->"501fbdc0-b8f2-4eca-b312-fd84201d1c19"],
Cell[11648, 294, 530, 14, 31, "Input",ExpressionUUID->"9e505ab8-c3a5-49f6-8a53-c8ed98bfad94"],
Cell[12181, 310, 464, 10, 29, "Input",ExpressionUUID->"5b97211e-58c3-483e-9241-ea5472357811"],
Cell[12648, 322, 709, 16, 29, "Input",ExpressionUUID->"b506da6d-c2ee-411d-bf25-3d5f80286b8a"],
Cell[CellGroupData[{
Cell[13382, 342, 825, 23, 50, "Input",ExpressionUUID->"47ea9a9e-f139-4d82-af7a-de3c90b14850"],
Cell[14210, 367, 671, 17, 35, "Output",ExpressionUUID->"b863f58c-b152-44e8-8d63-06ecc0416ce3"],
Cell[14884, 386, 647, 16, 35, "Output",ExpressionUUID->"aa7f26b2-0083-4f35-be1e-2571d14be6f9"]
}, Open  ]],
Cell[15546, 405, 376, 8, 29, "Input",ExpressionUUID->"6664ff80-bd6e-4bfa-8f29-938be1b59e2a"],
Cell[15925, 415, 1542, 46, 90, "Input",ExpressionUUID->"fa921eb0-b21d-45da-91ec-f90f5b652b99"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17504, 466, 174, 3, 54, "Subsection",ExpressionUUID->"7b896a32-c3ef-4246-9678-d1bce4da8fa6"],
Cell[17681, 471, 258, 5, 29, "Input",ExpressionUUID->"67d611b8-8057-4166-a1bf-2fc3ad431bd3"],
Cell[17942, 478, 1455, 40, 54, "Input",ExpressionUUID->"931af899-2942-4aad-b913-06ac021ff198"],
Cell[19400, 520, 321, 6, 29, "Input",ExpressionUUID->"b7753220-19d8-46b0-b1e3-349e371a3ebe"],
Cell[19724, 528, 766, 22, 70, "Input",ExpressionUUID->"27ca7c6c-918f-46ab-99ce-5ff23d69fe13"],
Cell[20493, 552, 432, 11, 29, "Input",ExpressionUUID->"d7af50f8-bc82-4a54-8370-0205d0f44490"],
Cell[20928, 565, 796, 19, 50, "Input",ExpressionUUID->"3b3077db-2a4c-4053-a69c-dcd2da88350f"],
Cell[21727, 586, 1311, 37, 70, "Input",ExpressionUUID->"ccddc302-6464-491d-ac99-03aaa1b07b88"],
Cell[23041, 625, 2489, 69, 137, "Input",ExpressionUUID->"f9e08b82-ce2d-469c-8c7f-8d739987c29a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25567, 699, 186, 3, 54, "Subsection",ExpressionUUID->"babd61c8-c0ed-4025-b3a7-871ad427153a"],
Cell[25756, 704, 451, 8, 29, "Input",ExpressionUUID->"09bb678e-e1cc-4215-8e7d-ef2451ffab3a"],
Cell[CellGroupData[{
Cell[26232, 716, 328, 7, 50, "Input",ExpressionUUID->"a019b9f8-8e06-4267-bf55-5dba595ee71d"],
Cell[CellGroupData[{
Cell[26585, 727, 275, 5, 23, "Print",ExpressionUUID->"b3140435-f16d-4ccd-a4c0-826c73bfe246"],
Cell[26863, 734, 268, 5, 23, "Print",ExpressionUUID->"a2462884-3d8f-4bc8-b477-93d17a974ccb"],
Cell[27134, 741, 257, 5, 23, "Print",ExpressionUUID->"26412074-3476-4f5f-b74a-7ba334960bfa"],
Cell[27394, 748, 260, 5, 23, "Print",ExpressionUUID->"1264234c-4635-4a1a-a99a-ee187bd76d4c"],
Cell[27657, 755, 268, 5, 23, "Print",ExpressionUUID->"f3ce6737-e4b6-44df-a41a-009b885b5e20"],
Cell[27928, 762, 356, 9, 26, "Print",ExpressionUUID->"44af6b4d-f573-4d8b-ad5a-43b3cb2216b7"],
Cell[28287, 773, 277, 5, 23, "Print",ExpressionUUID->"36b092ed-fbda-4219-a68c-8b044fc980fc"]
}, Open  ]]
}, Open  ]],
Cell[28591, 782, 515, 12, 29, "Input",ExpressionUUID->"ffff90fe-e6a5-478b-b82c-4ff799f245e6"],
Cell[29109, 796, 1689, 56, 70, "Input",ExpressionUUID->"569f734c-3ab0-40a3-b378-dacb2a19d057"],
Cell[CellGroupData[{
Cell[30823, 856, 10096, 248, 807, "Input",ExpressionUUID->"d3554478-12c3-40b8-a45c-322350016377"],
Cell[CellGroupData[{
Cell[40944, 1108, 491, 8, 23, "Print",ExpressionUUID->"68c5371d-d282-4a08-9fdf-a68ebd81cde7"],
Cell[41438, 1118, 493, 8, 23, "Print",ExpressionUUID->"e62d9302-ddc4-4f1b-87af-a32b25b67fb1"],
Cell[41934, 1128, 492, 8, 23, "Print",ExpressionUUID->"5cb88267-b58a-445f-adf5-1c6274731a63"],
Cell[42429, 1138, 493, 8, 23, "Print",ExpressionUUID->"1d2fff36-0416-470d-933d-53fb4c043e6d"],
Cell[42925, 1148, 493, 8, 23, "Print",ExpressionUUID->"f6698c5e-5efa-45b6-8d0a-346ff2c14e5c"]
}, Open  ]]
}, Open  ]],
Cell[43445, 1160, 307, 6, 29, "Input",ExpressionUUID->"92e9753e-f46c-4bbd-9aa3-c67f2fea3828"],
Cell[43755, 1168, 699, 16, 50, "Input",ExpressionUUID->"777a2707-4af6-40b1-98c3-66dd63c952be"],
Cell[44457, 1186, 418, 8, 29, "Input",ExpressionUUID->"dcc41456-5a21-4fe3-8b0a-0ce81b3c4e51"],
Cell[44878, 1196, 525, 15, 50, "Input",ExpressionUUID->"d2ad6833-da3f-4f49-80d8-bf127d650b6c"],
Cell[45406, 1213, 296, 6, 29, "Input",ExpressionUUID->"5515f7b1-f982-45de-b572-763d1de08b5e"],
Cell[CellGroupData[{
Cell[45727, 1223, 726, 18, 110, "Input",ExpressionUUID->"f5dab61e-906b-48f7-b043-5633abaad251"],
Cell[46456, 1243, 617, 16, 35, "Output",ExpressionUUID->"86e556bb-9681-4ebd-ad19-853bed929b14"],
Cell[47076, 1261, 1007, 27, 35, "Output",ExpressionUUID->"3f4289b3-f9e8-4dd3-bd1f-dd6d06a87626"],
Cell[48086, 1290, 1392, 36, 57, "Output",ExpressionUUID->"a6121c2e-1747-4da5-bf03-c5272d68068c"],
Cell[49481, 1328, 997, 25, 52, "Output",ExpressionUUID->"79f0edef-5c65-4e83-bd6e-84883d3e13d2"],
Cell[50481, 1355, 224, 3, 33, "Output",ExpressionUUID->"a0c47f47-ed25-440d-9cd7-67aada764c08"]
}, Open  ]]
}, Open  ]]
}
]
*)


